Geodesic surfaces in the complement of knots with small crossing number

In this article, we investigate the problem of counting totally geodesic surfaces in the complement of hyperbolic knots with at most 9 crossings. Adapting previous counting techniques of boundary slope and intersection, we establish uniqueness of a totally geodesic surface for the knots $7_4$ and $9_{35}$. Extending an obstruction to the existence of totally geodesic surfaces due to Calegari, we show that there is no totally geodesic surface in the complement of 47 knots.

==> Codes/EulerClassComputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    726859,      14415]
NotebookOptionsPosition[    714613,      14266]
NotebookOutlinePosition[    715039,      14283]
CellTagsIndexPosition[    714996,      14280]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[486]:=",ExpressionUUID->"18e89955-ea53-49cc-99f4-1c2d320f4027"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"An", " ", "isomorphism", " ", 
     RowBox[{"\[CapitalPsi]", ":", " ", 
      RowBox[{"PSL", 
       RowBox[{"(", 
        RowBox[{"2", ",", "R"}], ")"}]}]}]}], " ", "\[Rule]", " ", 
    RowBox[{"PSU", 
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]", "[", 
     RowBox[{"(", GridBox[{
        {"a_", "b_"},
        {"c_", "d_"}
       }], ")"}], "]"}], ":=", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "d"}], ")"}], "+", 
           RowBox[{"I", 
            RowBox[{"(", 
             RowBox[{"b", "-", "c"}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "d"}], ")"}], "-", 
           RowBox[{"I", 
            RowBox[{"(", 
             RowBox[{"b", "+", "c"}], ")"}]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "d"}], ")"}], "+", 
           RowBox[{"I", 
            RowBox[{"(", 
             RowBox[{"b", "+", "c"}], ")"}]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "d"}], ")"}], "-", 
           RowBox[{"I", 
            RowBox[{"(", 
             RowBox[{"b", "-", "c"}], ")"}]}]}], ")"}]}]}
      }], ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"We", " ", "identify", " ", 
     SuperscriptBox["PSL", "~"], 
     RowBox[{"(", 
      RowBox[{"2", ",", "R"}], ")"}], " ", "to", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", ",", "\[Omega]"}], ")"}], "\[Element]", " ", 
        RowBox[{"C", " ", "x", " ", "R"}]}], " ", "|", " ", "|", "\[Gamma]", 
       "|", " ", 
       RowBox[{"<", " ", "1"}]}], " ", "}"}], " ", "with", " ", "the", " ", 
     "multiplication", " ", "given", " ", 
     RowBox[{"by", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mult", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Gamma]1_", ",", "\[Omega]1_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]2_", ",", "\[Omega]2_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]1", "+", 
         RowBox[{"\[Gamma]2", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "I", " ", "\[Omega]1"}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Conjugate", "[", "\[Gamma]1", "]"}], "\[Gamma]2", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "I", " ", "\[Omega]1"}], "]"}]}]}], ")"}]], 
      ",", 
      RowBox[{"\[Omega]1", "+", "\[Omega]2", "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "I"}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Conjugate", "[", "\[Gamma]1", "]"}], "\[Gamma]2", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "I", " ", "\[Omega]1"}], "]"}]}]}], 
          RowBox[{"1", "+", 
           RowBox[{"\[Gamma]1", " ", 
            RowBox[{"Conjugate", "[", "\[Gamma]2", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "I", " ", "\[Omega]1"}], "]"}]}]}]], "]"}]}]}]}], 
     "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Under", " ", "the", " ", "identification", " ", "above", " ", "the", 
      " ", "inverse", " ", "of", " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", ",", "\[Omega]"}], ")"}]}], " ", "\[Element]", " ", 
     RowBox[{
      SuperscriptBox["PSL", "~"], 
      RowBox[{"(", 
       RowBox[{"2", ",", "R"}], ")"}], " ", 
      RowBox[{"is", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]_", ",", "\[Omega]_"}], "}"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Gamma]"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "I", " ", "\[Omega]"}], "]"}]}], ",", 
      RowBox[{"-", "\[Omega]"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Given", " ", "an", " ", "ordered", " ", "tuple", " ", "of", " ", 
     "elements", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Gamma]", "1"], ",", 
         SubscriptBox["\[Omega]", "1"]}], ")"}], ",", "...", ",", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Gamma]", "k"], ",", 
         SubscriptBox["\[Omega]", "k"]}], ")"}]}], ")"}], " ", "in", " ", 
     SuperscriptBox["PSL", "~"], 
     RowBox[{"(", 
      RowBox[{"2", ",", "R"}], ")"}], " ", "return", " ", "the", " ", 
     "product", " ", 
     RowBox[{"(", 
      RowBox[{"from", " ", "left", " ", "to", " ", "right"}], ")"}], " ", 
     "of", " ", "elements", " ", "in", " ", "this", " ", 
     RowBox[{"tuple", ":"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"listmult", "[", "list_", "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{"mult", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "list"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Given", " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]", ",", "\[Omega]"}], ")"}]}], " ", "=", " ", 
     RowBox[{"a", " ", "\[Epsilon]", " ", 
      SuperscriptBox["PSL", "~"], 
      RowBox[{"(", 
       RowBox[{"2", ",", "R"}], ")"}], " ", "and", " ", "integer", " ", "k", 
      " ", "return", " ", 
      SuperscriptBox["a", "k"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powerm", "[", 
     RowBox[{"a_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"k", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"listmult", "[", 
          RowBox[{"Table", "[", 
           RowBox[{"a", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"k", "\[GreaterEqual]", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"listmult", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"inv", "[", "a", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"-", "k"}]}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"-", "2"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"k", "\[Equal]", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"inv", "[", "a", "]"}], ",", 
         RowBox[{"k", "\[Equal]", 
          RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Given", " ", "a", " ", "polynomial", " ", "p", " ", "in", " ", "the", 
     " ", "variable", " ", "var", " ", "count", " ", "the", " ", "number", 
     " ", "of", " ", "real", " ", "roots", " ", "of", " ", "p"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CountRealPlace", "[", 
     RowBox[{"p_", ",", "var_"}], "]"}], ":=", 
    RowBox[{"Count", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"Root", "[", 
          RowBox[{"p", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Exponent", "[", 
           RowBox[{"p", ",", "var"}], "]"}]}], "}"}]}], "]"}], ",", "0"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.85431936741649*^9, 3.8543194811369514`*^9}, {
   3.8543200988181725`*^9, 3.854320103484231*^9}, {3.8543251059077835`*^9, 
   3.854325111146638*^9}, {3.854700279619676*^9, 3.8547004367668204`*^9}, {
   3.8547005082872777`*^9, 3.8547006276696315`*^9}, {3.8547016112170954`*^9, 
   3.8547016570064325`*^9}, 3.85471574585274*^9, {3.8547860793555117`*^9, 
   3.854786080839961*^9}, {3.854787943834588*^9, 3.854787945701562*^9}, {
   3.868057735652364*^9, 3.868057740265606*^9}, {3.8680577743044157`*^9, 
   3.86805777747075*^9}, {3.868066410833537*^9, 3.868066419641342*^9}, {
   3.868066504834572*^9, 3.8680665079309363`*^9}, {3.8680665525038247`*^9, 
   3.868066576245097*^9}},
 CellLabel->
  "In[487]:=",ExpressionUUID->"e38e86d8-e04d-45fb-a063-9382c5b1d7f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Some", " ", "functions", " ", "to", " ", "compute", " ", "the", " ", 
     "discrete", " ", "faithful", " ", "of", " ", "representation", " ", "of",
      " ", "two"}], "-", 
    RowBox[{"bridge", " ", "knots"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "We", " ", "follow", " ", "the", " ", "convetion", " ", "in", " ", 
       "Section", " ", "4.5", " ", "in", " ", "Maclachlan", " ", "and", " ", 
       "Reid", " ", "with", " ", "the", " ", "exception", " ", "that", " ", 
       "we", " ", "will", " ", "use", " ", "\"\<(a,b)\>\"", " ", "for", " ", 
       "\"\<(u,v)\>\"", " ", "as", " ", "a", " ", "pair", " ", "of", " ", 
       "meridian", " ", "generators", " ", "of", " ", "the", " ", "knot", " ", 
       RowBox[{"group", ".", " ", "The"}], " ", "knot", " ", "group", " ", 
       "for", " ", "the", " ", 
       RowBox[{"p", "/", "q"}], " ", "two"}], "-", 
      RowBox[{
      "bridge", " ", "knot", " ", "has", " ", "the", " ", "form", 
       "\[IndentingNewLine]", "        ", "\[CapitalGamma]"}]}], " ", "=", 
     " ", 
     RowBox[{"<", "a"}]}], ",", 
    RowBox[{
     RowBox[{"b", "|", "aw"}], " ", "=", " ", 
     RowBox[{"wb", ">"}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "function", " ", 
      RowBox[{"ei", "[", 
       RowBox[{"p", ",", "q"}], "]"}]}], ":", "\[IndentingNewLine]", "  ", 
     "Input", ":", " ", 
     RowBox[{"a", " ", "pair", " ", "of", " ", "integer", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}], " ", "representing", " ", "the", " ", 
      "two", " ", "bridge", " ", "knot", " ", "that", " ", "corresponds", " ",
       "to", " ", "the", " ", "fraction", " ", 
      RowBox[{"p", "/", "q"}], "\[IndentingNewLine]", " ", 
      RowBox[{"Output", ":", " ", 
       RowBox[{
        RowBox[{"a", " ", "table", " ", "of"}], " ", "\[PlusMinus]", 
        RowBox[{
        "1", " ", "representing", " ", "the", " ", "exponents", " ", "of", 
         " ", "a"}]}]}]}]}], ",", 
    RowBox[{"b", " ", "in", " ", "the", " ", "word", " ", 
     RowBox[{"w", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ei", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"Quotient", "[", 
        RowBox[{
         RowBox[{"i", " ", "q"}], ",", "p"}], "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"The", " ", "function", " ", 
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"p", ",", "q"}], "]"}]}], ":", "\[IndentingNewLine]", "  ", 
     "Input", ":", " ", 
     RowBox[{"a", " ", "pair", " ", "of", " ", "integer", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}], " ", "representing", " ", "the", " ", 
      "two", " ", "bridge", " ", "knot", " ", "that", " ", "corresponds", " ",
       "to", " ", "the", " ", "fraction", " ", 
      RowBox[{"p", "/", "q"}], "\[IndentingNewLine]", " ", 
      RowBox[{"Output", ":", " ", 
       RowBox[{
       "The", " ", "total", " ", "of", " ", "the", " ", "exponent", " ", 
        "sum", " ", "of", " ", "a", " ", "and", " ", "b"}]}]}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ei", "[", 
        RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "k", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"ei", "[", 
          RowBox[{"p", ",", "q"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "presentation", " ", "of", " ", "a", " ", "2"}], "-", 
     RowBox[{"bridge", " ", "knot", " ", "group", " ", "is"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Matrix", " ", "for", " ", "a"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ma", "[", "j_", "]"}], ":=", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1", "1"},
         {"0", "1"}
        }], ")"}], ",", "j"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Matrix", " ", "for", " ", "b"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mb", "[", "j_", "]"}], ":=", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"z", "1"}
        }], ")"}], ",", "j"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"a", ":=", 
    RowBox[{"ma", "[", "1", "]"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"b", ":=", 
    RowBox[{"mb", "[", "1", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"A", ":=", 
    RowBox[{"ma", "[", 
     RowBox[{"-", "1"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"B", ":=", 
    RowBox[{"mb", "[", 
     RowBox[{"-", "1"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Matrix", " ", "for", " ", "w"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mw", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "=", 
        RowBox[{"(", GridBox[{
           {"1", "0"},
           {"0", "1"}
          }], ")"}]}], ";", 
       RowBox[{"k", "=", "1"}]}], ",", 
      RowBox[{"k", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{"k", "++"}], ",", 
      RowBox[{"w", "=", 
       RowBox[{
        RowBox[{"w", ".", 
         RowBox[{"mb", "[", 
          RowBox[{
           RowBox[{"ei", "[", 
            RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         ".", 
         RowBox[{"ma", "[", 
          RowBox[{
           RowBox[{"ei", "[", 
            RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"2", "k"}], "\[RightDoubleBracket]"}], "]"}]}], "//", 
        "Factor"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Matrix", " ", "for", " ", "v", " ", "which", " ", "is", " ", "w", " ", 
     "written", " ", "backwards"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mv", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "=", 
        RowBox[{"(", GridBox[{
           {"1", "0"},
           {"0", "1"}
          }], ")"}]}], ";", 
       RowBox[{"k", "=", "1"}]}], ",", 
      RowBox[{"k", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{"k", "++"}], ",", 
      RowBox[{"v", "=", 
       RowBox[{
        RowBox[{"v", ".", 
         RowBox[{"ma", "[", 
          RowBox[{
           RowBox[{"ei", "[", 
            RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"p", "-", 
            RowBox[{"2", "k"}], "+", "1"}], "\[RightDoubleBracket]"}], "]"}], 
         ".", 
         RowBox[{"mb", "[", 
          RowBox[{
           RowBox[{"ei", "[", 
            RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"p", "-", 
            RowBox[{"2", "k"}]}], "\[RightDoubleBracket]"}], "]"}]}], "//", 
        "Factor"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"This", " ", "function", " ", 
      RowBox[{"Wlist", "[", 
       RowBox[{"p", ",", "q"}], "]"}], " ", "is", " ", "a", " ", 
      RowBox[{
      "procedure", ":", "\[IndentingNewLine]", "   ", "Input", ":", " ", 
       RowBox[{"a", " ", "pair", " ", "of", " ", "integer", " ", 
        RowBox[{"(", 
         RowBox[{"p", ",", "q"}], ")"}], " ", "representing", " ", "the", " ",
         "two", " ", "bridge", " ", "knot", " ", "that", " ", "corresponds", 
        " ", "to", " ", "the", " ", "fraction", " ", 
        RowBox[{"p", "/", "q"}], "\[IndentingNewLine]", "  ", 
        RowBox[{"Output", ":", " ", 
         RowBox[{"Nothing", ".", "\[IndentingNewLine]", "Procedure"}], ":", 
         " ", 
         RowBox[{
         "Create", " ", "a", " ", "list", " ", "wlist", " ", "whose", " ", 
          "members", " ", "are", " ", "the", " ", "elements", " ", 
          "a"}]}]}]}]}], ",", "b", ",", "A", ",", 
     RowBox[{
     "B", " ", "in", " ", "the", " ", "spelling", " ", "of", " ", "w", " ", 
      "from", " ", "left", " ", "to", " ", "right"}]}], " ", 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wlist", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"wlist", "=", 
        RowBox[{"{", "}"}]}], ";", 
       RowBox[{"k", "=", "1"}]}], ",", 
      RowBox[{"k", "\[LessEqual]", 
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}]}], ",", 
      RowBox[{"k", "++"}], ",", 
      RowBox[{"wlist", "=", 
       RowBox[{"Piecewise", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"wlist", ",", "b"}], "]"}], ",", 
            RowBox[{
             RowBox[{"OddQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"wlist", ",", "B"}], "]"}], ",", 
            RowBox[{
             RowBox[{"OddQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "\[Equal]", 
              RowBox[{"-", "1"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"wlist", ",", "a"}], "]"}], ",", 
            RowBox[{
             RowBox[{"EvenQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"wlist", ",", "A"}], "]"}], ",", 
            RowBox[{
             RowBox[{"EvenQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "\[Equal]", 
              RowBox[{"-", "1"}]}]}]}], "}"}]}], "}"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"This", " ", "function", " ", 
      RowBox[{"Vlist", "[", 
       RowBox[{"p", ",", "q"}], "]"}], " ", "is", " ", "a", " ", 
      RowBox[{
      "procedure", ":", "\[IndentingNewLine]", "   ", "Input", ":", " ", 
       RowBox[{"a", " ", "pair", " ", "of", " ", "integer", " ", 
        RowBox[{"(", 
         RowBox[{"p", ",", "q"}], ")"}], " ", "representing", " ", "the", " ",
         "two", " ", "bridge", " ", "knot", " ", "that", " ", "corresponds", 
        " ", "to", " ", "the", " ", "fraction", " ", 
        RowBox[{"p", "/", "q"}], "\[IndentingNewLine]", "  ", 
        RowBox[{"Output", ":", " ", 
         RowBox[{"Nothing", ".", "\[IndentingNewLine]", "Procedure"}], ":", 
         " ", 
         RowBox[{
         "Create", " ", "a", " ", "list", " ", "wlist", " ", "whose", " ", 
          "members", " ", "are", " ", "the", " ", "elements", " ", 
          "a"}]}]}]}]}], ",", "b", ",", "A", ",", 
     RowBox[{
     "B", " ", "in", " ", "the", " ", "spelling", " ", "of", " ", "v", " ", 
      "from", " ", "left", " ", "to", " ", "right"}]}], " ", 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vlist", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"vlist", "=", 
        RowBox[{"{", "}"}]}], ";", 
       RowBox[{"k", "=", "1"}]}], ",", 
      RowBox[{"k", "\[LessEqual]", 
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}]}], ",", 
      RowBox[{"k", "++"}], ",", 
      RowBox[{"vlist", "=", 
       RowBox[{"Piecewise", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"vlist", ",", "a"}], "]"}], ",", 
            RowBox[{
             RowBox[{"OddQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"p", "-", "k"}], "\[RightDoubleBracket]"}], "\[Equal]",
               "1"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"vlist", ",", "A"}], "]"}], ",", 
            RowBox[{
             RowBox[{"OddQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"p", "-", "k"}], "\[RightDoubleBracket]"}], "\[Equal]", 
              RowBox[{"-", "1"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"vlist", ",", "b"}], "]"}], ",", 
            RowBox[{
             RowBox[{"EvenQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"p", "-", "k"}], "\[RightDoubleBracket]"}], "\[Equal]",
               "1"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Append", "[", 
             RowBox[{"vlist", ",", "B"}], "]"}], ",", 
            RowBox[{
             RowBox[{"EvenQ", "[", "k", "]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"ei", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"p", "-", "k"}], "\[RightDoubleBracket]"}], "\[Equal]", 
              RowBox[{"-", "1"}]}]}]}], "}"}]}], "}"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"The", " ", "function", " ", 
      RowBox[{"Riley", "[", 
       RowBox[{"p", ",", "q"}], "]"}]}], ":", "\[IndentingNewLine]", "  ", 
     "Input", ":", " ", 
     RowBox[{"a", " ", "pair", " ", "of", " ", "integer", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}], " ", "representing", " ", "the", " ", 
      "two", " ", "bridge", " ", "knot", " ", "that", " ", "corresponds", " ",
       "to", " ", "the", " ", "fraction", " ", 
      RowBox[{"p", "/", "q"}], "\[IndentingNewLine]", " ", 
      RowBox[{"Output", ":", " ", 
       RowBox[{"a", " ", "list", " ", 
        RowBox[{"{", 
         RowBox[{"p", ",", "q", ",", " ", 
          RowBox[{
          "True", " ", "if", " ", "the", " ", "Riley", " ", "polynomial", " ",
            "is", " ", "irreducible", " ", "False", " ", "otherwise"}], ",", 
          " ", 
          RowBox[{"the", " ", "Riley", " ", "polynomial"}]}], "}"}]}]}]}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Riley", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", "z", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"a", ":=", 
        RowBox[{"ma", "[", "1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"b", ":=", 
        RowBox[{"mb", "[", "1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"A", ":=", 
        RowBox[{"ma", "[", 
         RowBox[{"-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B", ":=", 
        RowBox[{"mb", "[", 
         RowBox[{"-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mw", "[", 
        RowBox[{"p", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"mv", "[", 
        RowBox[{"p", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"W", ":=", 
        RowBox[{"Inverse", "[", "w", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"V", ":=", 
        RowBox[{"Inverse", "[", "v", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Rileypoly", ":=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", ".", "w"}], "-", 
             RowBox[{"w", ".", "b"}]}], ")"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}], "//", "Factor"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"irrQ", ":=", 
        RowBox[{"IrreduciblePolynomialQ", "[", "Rileypoly", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"p", ",", "q", ",", "irrQ", ",", "Rileypoly"}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"The", " ", "function", " ", 
      RowBox[{"EulerClass", "[", 
       RowBox[{"p", ",", "q", ",", "r", ",", "i"}], "]"}], 
      "\[IndentingNewLine]", " ", 
      RowBox[{"Input", ":", " ", 
       RowBox[{"a", " ", "pair", " ", "of", " ", "integer", " ", 
        RowBox[{"(", 
         RowBox[{"p", ",", "q"}], ")"}], " ", "representing", " ", "the", " ",
         "two", " ", "bridge", " ", "knot", " ", "that", " ", "corresponds", 
        " ", "to", " ", "the", " ", "fraction", " ", 
        RowBox[{"p", "/", "q"}]}]}]}], ",", "\[IndentingNewLine]", 
     "         ", 
     RowBox[{
     "an", " ", "integer", " ", "r", " ", "indicating", " ", "the", " ", 
      "index", " ", "of", " ", "the", " ", "factor", " ", "of", " ", "the", 
      " ", "Riley", " ", "polynomial", " ", "that", " ", "corresponds", " ", 
      "to", " ", "the", " ", "discrete", " ", "faithful", " ", 
      "representation"}], ",", "\[IndentingNewLine]", "         ", 
     RowBox[{
     "an", " ", "intefer", " ", "i", " ", "indicating", " ", "the", " ", 
      "index", " ", "of", " ", "a", " ", 
      RowBox[{"(", "real", ")"}], " ", "root", " ", "of", " ", "the", " ", 
      "factor", " ", "of", " ", "the", " ", "Riley", " ", "polynomial", " ", 
      "as", " ", 
      RowBox[{"above", ".", "\[IndentingNewLine]", 
       RowBox[{"Output", ":", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", "/", "q"}], ",", " ", "z", ",", " ", 
           RowBox[{"relation", " ", "test"}], ",", " ", 
           RowBox[{
           "The", " ", "Euler", " ", "class", " ", "of", " ", "the", " ", 
            "Galois", " ", "conjugate", " ", "of", " ", "the", " ", 
            "discrete", " ", "faithful", " ", "representation", " ", "to", 
            " ", "a", " ", "real", " ", "place"}]}], ")"}], " ", "where", " ",
          "z", " ", "is", " ", "a", " ", "real", " ", "root"}]}]}]}]}], 
    "       ", "\[IndentingNewLine]", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EulerClass", "[", 
     RowBox[{"p_", ",", "q_", ",", "r_", ",", "i_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", "z", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalLambda]", ":=", 
        RowBox[{
         RowBox[{
          RowBox[{"FactorList", "[", 
           RowBox[{
            RowBox[{"Riley", "[", 
             RowBox[{"p", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "4", 
            "\[RightDoubleBracket]"}], "]"}], "\[LeftDoubleBracket]", "r", 
          "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"z", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{"\[CapitalLambda]", ",", "i"}], "]"}], ",", "100"}], 
         "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Setting", " ", "z", " ", "to", " ", "be", " ", "a", " ", "real", " ",
          "root", " ", "specified", " ", "by", " ", "i"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"a", ":=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ma", "[", "1", "]"}], ",", "100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"b", ":=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"mb", "[", "1", "]"}], ",", "100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"A", ":=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ma", "[", 
           RowBox[{"-", "1"}], "]"}], ",", "100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"B", ":=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"mb", "[", 
           RowBox[{"-", "1"}], "]"}], ",", "100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"mw", "[", 
        RowBox[{"p", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"mv", "[", 
        RowBox[{"p", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"l", ":=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"w", ".", "v", ".", 
          RowBox[{"MatrixPower", "[", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"p", ",", "q"}], "]"}]}]}], "]"}]}], "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "computing", " ", "the", " ", "matrix", " ", "for", " ", "the", " ", 
         "longitude"}], " ", "*)"}], "\[IndentingNewLine]", "l", ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]a", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]",
              "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], "/", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]",
              "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]b", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]",
              "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], "/", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]",
              "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]l", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", "l", "]"}], "\[LeftDoubleBracket]",
              "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], "/", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", "l", "]"}], "\[LeftDoubleBracket]",
              "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Omega]a", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
               "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               RowBox[{
               "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             ")"}], "/", 
            RowBox[{"Tr", "[", "a", "]"}]}], "]"}], ",", "100"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"\[Omega]b", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
               "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               RowBox[{
               "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             ")"}], "/", 
            RowBox[{"Tr", "[", "b", "]"}]}], "]"}], ",", "100"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"\[Omega]l", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
               "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               RowBox[{
               "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             ")"}], "/", 
            RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"a", ":=", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]a", ",", "\[Omega]a"}], "}"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"computing", " ", "\"\<a\>\"", " ", "in", " ", 
         SuperscriptBox["PSL", "~"], 
         RowBox[{"(", 
          RowBox[{"2", ",", "R"}], ")"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"b", ":=", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]b", ",", "\[Omega]b"}], "}"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"computing", " ", "\"\<b\>\"", " ", "in", " ", 
         SuperscriptBox["PSL", "~"], 
         RowBox[{"(", 
          RowBox[{"2", ",", "R"}], ")"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"A", ":=", 
        RowBox[{"inv", "[", "a", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B", ":=", 
        RowBox[{"inv", "[", "b", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Wlist", "[", 
        RowBox[{"p", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Vlist", "[", 
        RowBox[{"p", ",", "q"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"w", ":=", 
        RowBox[{"listmult", "[", "wlist", "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"computing", " ", "\"\<w\>\"", " ", "in", " ", 
         SuperscriptBox["PSL", "~"], 
         RowBox[{"(", 
          RowBox[{"2", ",", "R"}], ")"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"v", ":=", 
        RowBox[{"listmult", "[", "vlist", "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"computing", " ", "\"\<v\>\"", " ", "in", " ", 
         SuperscriptBox["PSL", "~"], 
         RowBox[{"(", 
          RowBox[{"2", ",", "R"}], ")"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"l", ":=", 
        RowBox[{"mult", "[", 
         RowBox[{
          RowBox[{"mult", "[", 
           RowBox[{"w", ",", "v"}], "]"}], ",", 
          RowBox[{"Powerm", "[", 
           RowBox[{"a", ",", 
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"p", ",", "q"}], "]"}]}]}], "]"}]}], "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"computing", " ", "the", " ", "longitude", " ", "in", " ", 
         SuperscriptBox["PSL", "~"], 
         RowBox[{"(", 
          RowBox[{"2", ",", "R"}], ")"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", "l", ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "/", "q"}], ",", "z", ",", 
         RowBox[{
          RowBox[{"mult", "[", 
           RowBox[{"a", ",", "w"}], "]"}], "-", 
          RowBox[{"mult", "[", 
           RowBox[{"w", ",", "b"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
            "\[Omega]l"}], ")"}], "/", 
          RowBox[{"(", "Pi", ")"}]}]}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.854320154239609*^9, 3.8543201716811852`*^9}, {
   3.854700224475359*^9, 3.8547002543986287`*^9}, {3.854704264588174*^9, 
   3.854704389822591*^9}, {3.854704772461198*^9, 3.85470479532372*^9}, {
   3.8547048485179453`*^9, 3.8547048507769237`*^9}, {3.8547064671003537`*^9, 
   3.8547064915817766`*^9}, {3.8547077958119707`*^9, 3.854707809238478*^9}, {
   3.854707850433972*^9, 3.8547079153014636`*^9}, {3.8547082755240316`*^9, 
   3.854708345255904*^9}, {3.854708699551325*^9, 3.854708927050972*^9}, {
   3.8547092616442184`*^9, 3.8547093956182656`*^9}, {3.854715461931011*^9, 
   3.8547155176719103`*^9}, {3.854715568260913*^9, 3.8547155790857277`*^9}, {
   3.8547157302900543`*^9, 3.8547157316152315`*^9}, {3.8547158684238462`*^9, 
   3.8547158789737806`*^9}, {3.8547159468201075`*^9, 3.854715947198628*^9}, {
   3.8547517752154713`*^9, 3.8547519303924837`*^9}, {3.8547520545172834`*^9, 
   3.8547520646105967`*^9}, {3.854752103458533*^9, 3.854752175087113*^9}, {
   3.854752264546124*^9, 3.8547522714346023`*^9}, {3.85475244618999*^9, 
   3.8547524886442327`*^9}, {3.8547525425608835`*^9, 3.854752549775447*^9}, 
   3.854752587016505*^9, {3.8547526313759184`*^9, 3.854752650922231*^9}, {
   3.8547529458362226`*^9, 3.854752956168609*^9}, {3.8547530224160757`*^9, 
   3.85475302838981*^9}, {3.8547531978918924`*^9, 3.854753231358619*^9}, {
   3.8547532971755104`*^9, 3.854753308445077*^9}, {3.854753343546895*^9, 
   3.854753371461131*^9}, {3.854753530380493*^9, 3.854753615095768*^9}, {
   3.854753651178257*^9, 3.85475368523913*^9}, {3.8547537890415707`*^9, 
   3.8547538608091283`*^9}, {3.854753922019204*^9, 3.854753933866023*^9}, {
   3.854753978405732*^9, 3.854753992587345*^9}, {3.8547540400900517`*^9, 
   3.8547540495474963`*^9}, {3.854754166669197*^9, 3.8547541670532417`*^9}, {
   3.8547545351497965`*^9, 3.8547545353524375`*^9}, {3.854785576295123*^9, 
   3.854785578993744*^9}, {3.854785834935855*^9, 3.8547858364387207`*^9}, {
   3.8547860618158283`*^9, 3.854786062030822*^9}, {3.854786144787271*^9, 
   3.8547861457315493`*^9}, {3.854807970850441*^9, 3.854807974131404*^9}, 
   3.8548082895393677`*^9, 3.854808322970516*^9, {3.8680622326795397`*^9, 
   3.8680622414595623`*^9}, {3.8680622758546743`*^9, 3.868062859177227*^9}, {
   3.8680629373486614`*^9, 3.8680629654191504`*^9}, {3.868063052992103*^9, 
   3.868063111555004*^9}, {3.8680632028442163`*^9, 3.868063352026656*^9}, {
   3.868063503847901*^9, 3.8680637319351716`*^9}, {3.8680637878386793`*^9, 
   3.8680638316114016`*^9}, {3.8680638811012163`*^9, 
   3.8680641767613664`*^9}, {3.8680642541634865`*^9, 
   3.8680643697973237`*^9}, {3.8680644112726955`*^9, 3.868064483742481*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"2257d0a9-5773-48e5-bb1a-b577cd101df9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Using", " ", "the", " ", "data", " ", "from", " ", "KnotInfo"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "see", " ", "that", " ", "there", " ", "are", " ", "18", " ", 
      "two"}], "-", 
     RowBox[{"bridge", " ", "knots", " ", "among", " ", "the", " ", "24", " ", 
      RowBox[{"knots", ".", " ", "These"}], " ", "two"}], "-", 
     RowBox[{
     "bridge", " ", "knots", " ", "have", " ", "the", " ", "following", " ", 
      "Riley", " ", "polynomials", " ", "which", " ", "maybe", " ", 
      RowBox[{"reducible", ".", " ", "For"}], " ", "those", " ", "with", " ", 
      "reducible", " ", "Riley", " ", "polynomial"}]}], ",", " ", 
    RowBox[{
    "we", " ", "use", " ", "SnapPy", " ", "to", " ", "compute", " ", "the", 
     " ", "trace", " ", "field", " ", "and", " ", "use", " ", "the", " ", 
     "degree", " ", "of", " ", "the", " ", "trace", " ", "field", " ", "to", 
     " ", "identify", " ", "the", " ", "irreducible", " ", "factor", " ", 
     "that", " ", "correponds", " ", "to", " ", "the", " ", "discrete", " ", 
     "faithful", " ", 
     RowBox[{"represation", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "z", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"13", "/", "9"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"13", ",", "9"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"13", ",", "9"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"17", "/", "7"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"17", ",", "7"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"17", ",", "7"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"19", "/", "5"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"19", ",", "5"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"19", ",", "5"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"23", "/", "13"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"23", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"23", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"31", "/", "19"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"31", ",", "19"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"31", ",", "19"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"19", "/", "13"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"19", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"19", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"21", "/", "5"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"21", ",", "5"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"21", ",", "5"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"27", "/", "5"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"27", ",", "5"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"27", ",", "5"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"29", "/", "13"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"29", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"29", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"31", "/", "11"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"31", ",", "11"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"31", ",", "11"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"31", "/", "9"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"31", ",", "9"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"31", ",", "9"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"33", "/", "23"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"33", ",", "23"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"33", ",", "23"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"35", "/", "13"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"35", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"35", ",", "13"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"37", "/", "27"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"37", ",", "27"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"37", ",", "27"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"39", "/", "23"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"39", ",", "23"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"39", ",", "23"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"41", "/", "17"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"41", ",", "17"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"41", ",", "17"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"43", "/", "25"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"43", ",", "25"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"43", ",", "25"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"45", "/", "19"}], ",", 
        RowBox[{
         RowBox[{"Riley", "[", 
          RowBox[{"45", ",", "19"}], "]"}], "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Riley", "[", 
           RowBox[{"45", ",", "19"}], "]"}], "\[LeftDoubleBracket]", "4", 
          "\[RightDoubleBracket]"}], "//", "TraditionalForm"}]}], "}"}]}], 
     "}"}], "//", "TableForm"}]}]}]], "Input",
 CellChangeTimes->{{3.854704796814932*^9, 3.85470479739042*^9}, {
  3.8547049419462876`*^9, 3.8547049458279333`*^9}, {3.8547065462226176`*^9, 
  3.8547065611270714`*^9}, {3.854706900910617*^9, 3.8547069428938537`*^9}, {
  3.85470771455931*^9, 3.8547077556698556`*^9}, {3.854708937271231*^9, 
  3.8547089446219034`*^9}, {3.854709034170649*^9, 3.8547091748591366`*^9}, {
  3.8547102595336623`*^9, 3.8547102868943615`*^9}, {3.854751466533721*^9, 
  3.85475148094925*^9}, {3.8547545452442164`*^9, 3.8547546851527205`*^9}, {
  3.854755635082517*^9, 3.8547556450300093`*^9}, {3.868064504323497*^9, 
  3.868064603211776*^9}, {3.868064669049304*^9, 3.868064824613722*^9}, {
  3.868065599623362*^9, 3.86806579622631*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"f12f5b23-9623-4c18-b508-ed1711a250e9"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["13", "9"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "6"], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"5", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["17", "7"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "8"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"4", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["19", "5"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "9"], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"55", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"3", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["23", "13"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "11"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["z", "7"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        SuperscriptBox["z", "2"], "-", 
        RowBox[{"2", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["31", "19"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "15"], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["z", "13"]}], "-", 
        RowBox[{"63", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"110", " ", 
         SuperscriptBox["z", "11"]}], "-", 
        RowBox[{"146", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"156", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"118", " ", 
         SuperscriptBox["z", "7"]}], "-", 
        RowBox[{"86", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"26", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"]}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["19", "13"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "9"], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["z", "7"]}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        SuperscriptBox["z", "5"], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"9", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["21", "5"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "10"], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["z", "9"]}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"107", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"79", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"7", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["27", "5"], "False", 
     TagBox[
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "12"], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "11"]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["z", "10"]}], "+", 
          RowBox[{"399", " ", 
           SuperscriptBox["z", "9"]}], "+", 
          RowBox[{"876", " ", 
           SuperscriptBox["z", "8"]}], "+", 
          RowBox[{"1161", " ", 
           SuperscriptBox["z", "7"]}], "+", 
          RowBox[{"891", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"317", " ", 
           SuperscriptBox["z", "5"]}], "-", 
          RowBox[{"43", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"71", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"6", " ", "z"}], "+", "1"}], ")"}]}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["29", "13"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "14"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "13"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["z", "11"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"97", " ", 
         SuperscriptBox["z", "9"]}], "+", 
        RowBox[{"137", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"152", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"142", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"106", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"5", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["31", "11"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "15"], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["z", "13"]}], "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"134", " ", 
         SuperscriptBox["z", "11"]}], "+", 
        RowBox[{"86", " ", 
         SuperscriptBox["z", "10"]}], "-", 
        RowBox[{"56", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"167", " ", 
         SuperscriptBox["z", "8"]}], "-", 
        RowBox[{"130", " ", 
         SuperscriptBox["z", "7"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"]}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["31", "9"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "15"], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"74", " ", 
         SuperscriptBox["z", "13"]}], "+", 
        RowBox[{"237", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"450", " ", 
         SuperscriptBox["z", "11"]}], "+", 
        RowBox[{"462", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"295", " ", 
         SuperscriptBox["z", "8"]}], "-", 
        RowBox[{"254", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"74", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"168", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"8", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["33", "23"], "False", 
     TagBox[
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "6"], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"8", " ", "z"}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "10"], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["z", "9"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["z", "8"]}], "-", 
          RowBox[{"26", " ", 
           SuperscriptBox["z", "7"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["z", "5"]}], "-", 
          RowBox[{"19", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"]}], "+", "1"}], ")"}]}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["35", "13"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "17"], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "16"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["z", "15"]}], "+", 
        RowBox[{"111", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"209", " ", 
         SuperscriptBox["z", "13"]}], "+", 
        RowBox[{"271", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"232", " ", 
         SuperscriptBox["z", "11"]}], "+", 
        RowBox[{"106", " ", 
         SuperscriptBox["z", "10"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"37", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"]}], "+", "z", "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["37", "27"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "18"], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["z", "17"]}], "+", 
        RowBox[{"129", " ", 
         SuperscriptBox["z", "16"]}], "-", 
        RowBox[{"572", " ", 
         SuperscriptBox["z", "15"]}], "+", 
        RowBox[{"1628", " ", 
         SuperscriptBox["z", "14"]}], "-", 
        RowBox[{"3073", " ", 
         SuperscriptBox["z", "13"]}], "+", 
        RowBox[{"3843", " ", 
         SuperscriptBox["z", "12"]}], "-", 
        RowBox[{"3136", " ", 
         SuperscriptBox["z", "11"]}], "+", 
        RowBox[{"1769", " ", 
         SuperscriptBox["z", "10"]}], "-", 
        RowBox[{"1011", " ", 
         SuperscriptBox["z", "9"]}], "+", 
        RowBox[{"683", " ", 
         SuperscriptBox["z", "8"]}], "-", 
        RowBox[{"236", " ", 
         SuperscriptBox["z", "7"]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"7", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["39", "23"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "19"], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "18"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["z", "17"]}], "-", 
        RowBox[{"91", " ", 
         SuperscriptBox["z", "16"]}], "+", 
        RowBox[{"216", " ", 
         SuperscriptBox["z", "15"]}], "-", 
        RowBox[{"420", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"688", " ", 
         SuperscriptBox["z", "13"]}], "-", 
        RowBox[{"973", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"1201", " ", 
         SuperscriptBox["z", "11"]}], "-", 
        RowBox[{"1311", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"1270", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"1093", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"836", " ", 
         SuperscriptBox["z", "7"]}], "-", 
        RowBox[{"560", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"328", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"162", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"65", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"2", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["41", "17"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "20"], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "19"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["z", "18"]}], "+", 
        RowBox[{"98", " ", 
         SuperscriptBox["z", "17"]}], "+", 
        RowBox[{"245", " ", 
         SuperscriptBox["z", "16"]}], "+", 
        RowBox[{"504", " ", 
         SuperscriptBox["z", "15"]}], "+", 
        RowBox[{"876", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"1312", " ", 
         SuperscriptBox["z", "13"]}], "+", 
        RowBox[{"1708", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"1951", " ", 
         SuperscriptBox["z", "11"]}], "+", 
        RowBox[{"1959", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"1730", " ", 
         SuperscriptBox["z", "9"]}], "+", 
        RowBox[{"1343", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"908", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"536", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"272", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"119", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"47", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"6", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["43", "25"], "True", 
     TagBox[
      FormBox[
       RowBox[{
        SuperscriptBox["z", "21"], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "20"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["z", "19"]}], "-", 
        RowBox[{"105", " ", 
         SuperscriptBox["z", "18"]}], "+", 
        RowBox[{"275", " ", 
         SuperscriptBox["z", "17"]}], "-", 
        RowBox[{"595", " ", 
         SuperscriptBox["z", "16"]}], "+", 
        RowBox[{"1092", " ", 
         SuperscriptBox["z", "15"]}], "-", 
        RowBox[{"1728", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"2376", " ", 
         SuperscriptBox["z", "13"]}], "-", 
        RowBox[{"2856", " ", 
         SuperscriptBox["z", "12"]}], "+", 
        RowBox[{"3000", " ", 
         SuperscriptBox["z", "11"]}], "-", 
        RowBox[{"2745", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"2173", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"1465", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"828", " ", 
         SuperscriptBox["z", "7"]}], "-", 
        RowBox[{"380", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"139", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"3", " ", "z"}], "+", "1"}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]},
    {
     FractionBox["45", "19"], "False", 
     TagBox[
      FormBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "5"], "+", 
          SuperscriptBox["z", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", "z"}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "16"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "15"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["z", "14"]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["z", "13"]}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["z", "12"]}], "+", 
          RowBox[{"145", " ", 
           SuperscriptBox["z", "11"]}], "+", 
          RowBox[{"193", " ", 
           SuperscriptBox["z", "10"]}], "+", 
          RowBox[{"212", " ", 
           SuperscriptBox["z", "9"]}], "+", 
          RowBox[{"190", " ", 
           SuperscriptBox["z", "8"]}], "+", 
          RowBox[{"133", " ", 
           SuperscriptBox["z", "7"]}], "+", 
          RowBox[{"67", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "5"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}], "+", "1"}], ")"}]}],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8547069344520044`*^9, {3.8547077163964996`*^9, 3.854707756400572*^9}, {
   3.85470893150089*^9, 3.854708945091278*^9}, 3.8547091759691553`*^9, 
   3.854710288125919*^9, 3.854715760321565*^9, 3.854716009547837*^9, 
   3.854751487401226*^9, 3.8547532116973524`*^9, 3.8547539975199165`*^9, 
   3.854754563214633*^9, 3.854754688132679*^9, {3.8547556393951006`*^9, 
   3.8547556480527487`*^9}, 3.854785351210782*^9, 3.854785584971841*^9, 
   3.8547858417230854`*^9, 3.8547860950391808`*^9, 3.854806607110899*^9, 
   3.8548083610474167`*^9, 3.855043475730794*^9, 3.855649423629429*^9, 
   3.868057483069888*^9, 3.8680629783895345`*^9, 3.8680648273454604`*^9, 
   3.8680657750252676`*^9, 3.8680664291713486`*^9, 3.868066582749185*^9, 
   3.868066695918479*^9},
 CellLabel->
  "Out[508]//TableForm=",ExpressionUUID->"8c0feabe-ac85-4570-ab00-\
d1adfbdaa2ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "compute", " ", "the", " ", "Euler", " ", "class", " ", "at", 
     " ", "the", " ", "real", " ", "places", " ", "of", " ", "the", " ", 
     "discrete", " ", "faithful", " ", "representation", " ", "of", " ", 
     "the", " ", "18", " ", "two"}], "-", 
    RowBox[{"bridge", " ", 
     RowBox[{"knots", ".", " ", "The"}], " ", "result", " ", "of", " ", 
     "this", " ", "computation", " ", "is", " ", "recorded", " ", "in", " ", 
     "Table", " ", "1", " ", "of", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"13", ",", "9", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"17", ",", "7", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"19", ",", "5", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"23", ",", "13", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"31", ",", "19", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"19", ",", "13", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"21", ",", "5", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"27", ",", "5", ",", "3", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"29", ",", "13", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"31", ",", "11", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"31", ",", "9", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"33", ",", "23", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"35", ",", "13", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"37", ",", "27", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"39", ",", "23", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"41", ",", "17", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"43", ",", "25", ",", "2", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EulerClass", "[", 
       RowBox[{"45", ",", "19", ",", "3", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", "TableForm"}],
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.854754182291627*^9, 3.854754198335452*^9}, {
   3.8547542304231305`*^9, 3.854754243436743*^9}, {3.8547542866228914`*^9, 
   3.854754303428363*^9}, {3.8547544900814047`*^9, 3.8547544949094105`*^9}, {
   3.854754865283126*^9, 3.854754865795686*^9}, {3.8547555296048927`*^9, 
   3.8547555885750628`*^9}, {3.8547556777148666`*^9, 
   3.8547557507931824`*^9}, {3.854755784379448*^9, 3.854755832428802*^9}, {
   3.854755895879035*^9, 3.854755919683671*^9}, {3.854756005005722*^9, 
   3.8547561037509794`*^9}, {3.854756220952978*^9, 3.8547562861554832`*^9}, {
   3.8547563376795616`*^9, 3.8547563382608185`*^9}, 3.8547563820777855`*^9, {
   3.854756627931634*^9, 3.8547566678649607`*^9}, {3.854756712946662*^9, 
   3.8547567358867316`*^9}, {3.8680658008918543`*^9, 3.868065885649169*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"2b693736-3efd-4f66-916f-cf9aa11c7bb6"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["13", "9"], 
     RowBox[{
     "-", "0.76250335809202868220163791675617158394918784512085608533233719373\
84420744515981231277851451963964595708498355356241`100."}], GridBox[{
       {
        RowBox[{"0``90.22855109209283", "+", 
         RowBox[{"0``90.20643888220121", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``90.358304372081", "+", 
         RowBox[{"0``90.35830437396936", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "2.9999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999982`89.9435673904343", "+", 
      RowBox[{"0``89.46644613832963", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["13", "9"], 
     RowBox[{
     "-", "0.17069318067545006049246760139081438685736645936625746418948327766\
5341270759299978982175173998144950379499516559149`100."}], GridBox[{
       {
        RowBox[{"0``94.88893791813886", "+", 
         RowBox[{"0``94.97411934639635", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``95.11986854191215", "+", 
         RowBox[{"0``95.11994067950513", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "0.9999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999996`92.75980325905577", "+", 
      RowBox[{"0``92.75980364598819", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     13, 9], -0.\
762503358092028682201637916756171583949187845120856085332337193738442074451598\
1231277851451963964595708498355356241`100., {
      Complex[0``90.22855109209283, 0``90.20643888220121], 
      Complex[0``90.358304372081, 0``90.35830437396936]}, 
     Complex[
     2.99999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999982`89.9435673904343, 
      0``89.46644613832963]}, {
     Rational[
     13, 9], -0.\
170693180675450060492467601390814386857366459366257464189483277665341270759299\
978982175173998144950379499516559149`100., {
      Complex[0``94.88893791813886, 0``94.97411934639635], 
      Complex[0``95.11986854191215, 0``95.11994067950513]}, 
     Complex[
     0.99999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999996`92.75980325905577, 
      0``92.75980364598819]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666960734596`*^9},
 CellLabel->
  "Out[509]//TableForm=",ExpressionUUID->"7c4a7e1a-8d24-4f96-bc90-\
a836315309d9"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["17", "7"], 
     RowBox[{
     "-", "1.20599726301255479720211445941481198401875232058165499796177921851\
68099431332118155797274161186157528473643474304104`100."}], GridBox[{
       {
        RowBox[{"0``85.66406955586564", "+", 
         RowBox[{"0``85.60524533857648", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``85.84451078611136", "+", 
         RowBox[{"0``85.84451078611146", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"3.`85.11492332846181", "+", 
      RowBox[{"0``84.63780207374296", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["17", "7"], 
     RowBox[{
     "-", "0.36397514687703878012855844918620994055545142660838420579095625343\
57068087293274462397555517961503482685268734377426`100."}], GridBox[{
       {
        RowBox[{"0``92.01082091706402", "+", 
         RowBox[{"0``92.08823636926527", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``92.18616768362634", "+", 
         RowBox[{"0``92.18616781423417", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "0.9999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999998`90.9521314144896", "+", 
      RowBox[{"0``90.9521314514168", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     17, 7], -1.\
205997263012554797202114459414811984018752320581654997961779218516809943133211\
8155797274161186157528473643474304104`100., {
      Complex[0``85.66406955586564, 0``85.60524533857648], 
      Complex[0``85.84451078611136, 0``85.84451078611146]}, 
     Complex[3.`85.11492332846181, 0``84.63780207374296]}, {
     Rational[
     17, 7], -0.\
363975146877038780128558449186209940555451426608384205790956253435706808729327\
4462397555517961503482685268734377426`100., {
      Complex[0``92.01082091706402, 0``92.08823636926527], 
      Complex[0``92.18616768362634, 0``92.18616781423417]}, 
     Complex[
     0.99999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999998`90.9521314144896, 
      0``90.9521314514168]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066696149458*^9},
 CellLabel->
  "Out[510]//TableForm=",ExpressionUUID->"a84eafb5-9235-455d-8439-\
b61e89c0c763"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["19", "5"], 
     RowBox[{
     "-", "1.63983004550064719689889491618824279572639036038083771529597915803\
71021146031261201995811222067491664357520073574308`100."}], GridBox[{
       {
        RowBox[{"0``84.3641847309004", "+", 
         RowBox[{"0``84.40606185701046", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``84.59656313895246", "+", 
         RowBox[{"0``84.59656313895246", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "0.9999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999`83.13719302588187", "+", 
      RowBox[{"0``83.13719302588278", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     19, 5], -1.\
639830045500647196898894916188242795726390360380837715295979158037102114603126\
1201995811222067491664357520073574308`100., {
      Complex[0``84.3641847309004, 0``84.40606185701046], 
      Complex[0``84.59656313895246, 0``84.59656313895246]}, 
     Complex[
     0.99999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999`83.13719302588187, 
      0``83.13719302588278]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066696198451*^9},
 CellLabel->
  "Out[511]//TableForm=",ExpressionUUID->"92308a56-dafb-44dd-9fb7-\
987262179a49"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["23", "13"], 
     RowBox[{
     "-", "0.36275120459978361832431200943085119897724130480420875850607565628\
32523385405528424027806951338541910540856060584798`100."}], GridBox[{
       {
        RowBox[{"0``88.59176368596873", "+", 
         RowBox[{"0``88.7000472896801", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``88.72369604160123", "+", 
         RowBox[{"0``88.7236960416621", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
      RowBox[{
      "-", "0.9999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999998892055264308988956`86.83431239171419"}], "+", 
      RowBox[{"0``86.83431239174688", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     23, 13], -0.\
362751204599783618324312009430851198977241304804208758506075656283252338540552\
8424027806951338541910540856060584798`100., {
      Complex[0``88.59176368596873, 0``88.7000472896801], 
      Complex[0``88.72369604160123, 0``88.7236960416621]}, 
     Complex[-0.\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999998892055264308988956`86.83431239171419, 
      0``86.83431239174688]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066696240451*^9},
 CellLabel->
  "Out[512]//TableForm=",ExpressionUUID->"dfb60622-e488-4b6e-9a81-\
7bb4c0641a08"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["31", "19"], 
     RowBox[{
     "-", "0.28988591360348217218021577370368004513860425005900329285065576034\
42141618645713335378267003701545263304384819548035`100."}], GridBox[{
       {
        RowBox[{"0``85.91571418434108", "+", 
         RowBox[{"0``86.04853451043857", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``86.08672535076163", "+", 
         RowBox[{"0``86.08672535076181", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
      RowBox[{"-", "1.`82.83526377307868"}], "+", 
      RowBox[{"0``82.8352637730787", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     31, 19], -0.\
289885913603482172180215773703680045138604250059003292850655760344214161864571\
3335378267003701545263304384819548035`100., {
      Complex[0``85.91571418434108, 0``86.04853451043857], 
      Complex[0``86.08672535076163, 0``86.08672535076181]}, 
     Complex[-1.`82.83526377307868, 0``82.8352637730787]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666963062754`*^9},
 CellLabel->
  "Out[513]//TableForm=",ExpressionUUID->"a27f928c-f219-496d-86bb-\
acb70c616b07"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["19", "13"], 
     RowBox[{
     "-", "0.88432444616617138585340911368727847027975012093786525963545915155\
77551204664330960148116704875154155395338571202759`100."}], GridBox[{
       {
        RowBox[{"0``84.53972345194616", "+", 
         RowBox[{"0``84.4916397515036", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``84.64798602510037", "+", 
         RowBox[{"0``84.64798602510038", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "4.9999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999`84.40475537102701", "+", 
      RowBox[{"0``83.70578536669109", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["19", "13"], 
     RowBox[{
     "-", "0.55322002727606291988885188343284411678835563817572672717795830506\
91057515118980074422796033949663782642510283154242`100."}], GridBox[{
       {
        RowBox[{"0``87.72269290580778", "+", 
         RowBox[{"0``87.74858405284274", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``87.8842257765649", "+", 
         RowBox[{"0``87.8842257765732", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "2.9999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999998166389660538384524`87.48386929521918", "+", 
      RowBox[{"0``87.00674804053098", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["19", "13"], 
     RowBox[{
     "-", "0.10718427636718873153590914154858110226261756388174530701080388581\
59953063847583582557264396779043004037251678336161`100."}], GridBox[{
       {
        RowBox[{"0``92.58254161200492", "+", 
         RowBox[{"0``92.6566389751142", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``92.83175994356718", "+", 
         RowBox[{"0``92.83176045154721", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "0.9999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999998`89.3665759506876", "+", 
      RowBox[{"0``89.36657595092228", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     19, 13], -0.\
884324446166171385853409113687278470279750120937865259635459151557755120466433\
0960148116704875154155395338571202759`100., {
      Complex[0``84.53972345194616, 0``84.4916397515036], 
      Complex[0``84.64798602510037, 0``84.64798602510038]}, 
     Complex[
     4.99999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999`84.40475537102701, 0``83.70578536669109]}, {
     Rational[
     19, 13], -0.\
553220027276062919888851883432844116788355638175726727177958305069105751511898\
0074422796033949663782642510283154242`100., {
      Complex[0``87.72269290580778, 0``87.74858405284274], 
      Complex[0``87.8842257765649, 0``87.8842257765732]}, 
     Complex[
     2.99999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999998166389660538384524`87.48386929521918, 
      0``87.00674804053098]}, {
     Rational[
     19, 13], -0.\
107184276367188731535909141548581102262617563881745307010803885815995306384758\
3582557264396779043004037251678336161`100., {
      Complex[0``92.58254161200492, 0``92.6566389751142], 
      Complex[0``92.83175994356718, 0``92.83176045154721]}, 
     Complex[
     0.99999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999998`89.3665759506876, 
      0``89.36657595092228]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.86806669643425*^9},
 CellLabel->
  "Out[514]//TableForm=",ExpressionUUID->"76625217-77c1-4ecd-b110-\
c7952a5ad3f8"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["21", "5"], 
     RowBox[{
     "-", "2.27890194902473104210221361108466057861282442121846928104331255436\
12009634157682341332392089527851554813275446818215`100."}], GridBox[{
       {
        RowBox[{"0``78.74947625602105", "+", 
         RowBox[{"0``78.70320869638975", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``78.87880873744729", "+", 
         RowBox[{"0``78.87880873744729", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "3.0000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000001`78.19422403400786", "+", 
      RowBox[{"0``77.71710277928821", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["21", "5"], 
     RowBox[{
     "-", "0.17397544401108067511844374256988725349448076145560336377276886392\
73318252206132168722349780498972607715578818397912`100."}], GridBox[{
       {
        RowBox[{"0``90.77242537149507", "+", 
         RowBox[{"0``90.85617954172889", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``91.01609160089028", "+", 
         RowBox[{"0``91.01609161009605", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "0.9999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999998`89.43908181480245", "+", 
      RowBox[{"0``89.43908181540489", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     21, 5], -2.\
278901949024731042102213611084660578612824421218469281043312554361200963415768\
2341332392089527851554813275446818215`100., {
      Complex[0``78.74947625602105, 0``78.70320869638975], 
      Complex[0``78.87880873744729, 0``78.87880873744729]}, 
     Complex[
     3.00000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000001`78.19422403400786, 0``77.71710277928821]}, {
     Rational[
     21, 5], -0.\
173975444011080675118443742569887253494480761455603363772768863927331825220613\
2168722349780498972607715578818397912`100., {
      Complex[0``90.77242537149507, 0``90.85617954172889], 
      Complex[0``91.01609160089028, 0``91.01609161009605]}, 
     Complex[
     0.99999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999998`89.43908181480245, 
      0``89.43908181540489]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666965202513`*^9},
 CellLabel->
  "Out[515]//TableForm=",ExpressionUUID->"a1a083d6-4e5f-45a0-a7ed-\
c546e015d39f"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["27", "5"], 
     RowBox[{
     "-", "2.92793834178350417171498445020778526737266394525206836939901675742\
15212763623064543114697025647412361992875847765777`100."}], GridBox[{
       {
        RowBox[{"0``71.3563076619515", "+", 
         RowBox[{"0``71.34170631111924", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``71.53102908849064", "+", 
         RowBox[{"0``71.53102908849063", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "4.9999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999993`70.46005106329086", "+", 
      RowBox[{"0``69.76108105895484", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["27", "5"], 
     RowBox[{
     "-", "0.15156960164415423874726122890147303758104874102526919987346462219\
87993779303810283317398236553908345269254561024999`100."}], GridBox[{
       {
        RowBox[{"0``89.48349417642086", "+", 
         RowBox[{"0``89.56581967092589", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``89.71109601683304", "+", 
         RowBox[{"0``89.7110960174062", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`86.51487802794797", "+", 
      RowBox[{"0``86.51487802794995", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     27, 5], -2.\
927938341783504171714984450207785267372663945252068369399016757421521276362306\
4543114697025647412361992875847765777`100., {
      Complex[0``71.3563076619515, 0``71.34170631111924], 
      Complex[0``71.53102908849064, 0``71.53102908849063]}, 
     Complex[
     4.99999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999993`70.46005106329086, 0``69.76108105895484]}, {
     Rational[
     27, 5], -0.\
151569601644154238747261228901473037581048741025269199873464622198799377930381\
0283317398236553908345269254561024999`100., {
      Complex[0``89.48349417642086, 0``89.56581967092589], 
      Complex[0``89.71109601683304, 0``89.7110960174062]}, 
     Complex[1.`86.51487802794797, 0``86.51487802794995]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666966382504`*^9},
 CellLabel->
  "Out[516]//TableForm=",ExpressionUUID->"0a4b4d45-8135-41de-a253-\
dbf9eaa29ca6"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["29", "13"], 
     RowBox[{
     "-", "0.85555230509138831451257376875256223624655114589124283857379097071\
7124635163072918119774194149745742649686092666232`100."}], GridBox[{
       {
        RowBox[{"0``76.66781123168398", "+", 
         RowBox[{"0``76.66573645279094", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``76.92999562054376", "+", 
         RowBox[{"0``76.92999562054378", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "3.0000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000003`76.12514952624139", "+", 
      RowBox[{"0``75.64802827152174", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["29", "13"], 
     RowBox[{
     "-", "0.31499402643334037972301409952060200172345246778846631093410464735\
96522745539502685917216230764026629971260971247434`100."}], GridBox[{
       {
        RowBox[{"0``86.22576323273542", "+", 
         RowBox[{"0``86.2942747463136", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``86.43922827379673", "+", 
         RowBox[{"0``86.43922827379713", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "0.9999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999`84.99228432346166", "+", 
      RowBox[{"0``84.99228432346233", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     29, 13], -0.\
855552305091388314512573768752562236246551145891242838573790970717124635163072\
918119774194149745742649686092666232`100., {
      Complex[0``76.66781123168398, 0``76.66573645279094], 
      Complex[0``76.92999562054376, 0``76.92999562054378]}, 
     Complex[
     3.00000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000003`76.12514952624139, 0``75.64802827152174]}, {
     Rational[
     29, 13], -0.\
314994026433340379723014099520602001723452467788466310934104647359652274553950\
2685917216230764026629971260971247434`100., {
      Complex[0``86.22576323273542, 0``86.2942747463136], 
      Complex[0``86.43922827379673, 0``86.43922827379713]}, 
     Complex[
     0.99999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999`84.99228432346166, 
      0``84.99228432346233]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066696772256*^9},
 CellLabel->
  "Out[517]//TableForm=",ExpressionUUID->"5ae65e38-04f3-40dd-aa08-\
a3e4cd6f078c"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["31", "11"], 
     RowBox[{
     "-", "0.74645721548005243441552368777979335111415080775653168330764984196\
13842772881841169865089081345934120203547804733378`100."}], GridBox[{
       {
        RowBox[{"0``80.95567528688228", "+", 
         RowBox[{"0``80.9364271567598", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``81.09859053515402", "+", 
         RowBox[{"0``81.09859053515402", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`80.36288601478053", "+", 
      RowBox[{"0``80.36288601478053", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     31, 11], -0.\
746457215480052434415523687779793351114150807756531683307649841961384277288184\
1169865089081345934120203547804733378`100., {
      Complex[0``80.95567528688228, 0``80.9364271567598], 
      Complex[0``81.09859053515402, 0``81.09859053515402]}, 
     Complex[1.`80.36288601478053, 0``80.36288601478053]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066696849262*^9},
 CellLabel->
  "Out[518]//TableForm=",ExpressionUUID->"6035b2bc-c379-4c2c-87e3-\
5852c57b3eba"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["31", "9"], 
     RowBox[{
     "-", "2.05593650897658234912952665867493068620940696410937330347892180839\
40386669831113093300516560901825861117417005260257`100."}], GridBox[{
       {
        RowBox[{"0``68.40807290413679", "+", 
         RowBox[{"0``68.35019151608962", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``68.54352745329355", "+", 
         RowBox[{"0``68.54352745329356", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "4.9999999999999999999999999999999999999999999999999999999999999999999999\
99999996286905859623098981`68.20797932218557", "+", 
      RowBox[{"0``67.50900931784955", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["31", "9"], 
     RowBox[{
     "-", "1.69863556537213546857641017436699097601618762048378286968214575043\
16355346473082712458695268855987521210448607617335`100."}], GridBox[{
       {
        RowBox[{"0``72.53811487408096", "+", 
         RowBox[{"0``72.44162970100268", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``72.63708365974604", "+", 
         RowBox[{"0``72.63708365974604", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"3.`71.98794590227865", "+", 
      RowBox[{"0``71.51082464755899", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["31", "9"], 
     RowBox[{
     "-", "0.11504404415660694678079139858903554786531698752613687837266443561\
59237588568653227461080905011544595791577383225224`100."}], GridBox[{
       {
        RowBox[{"0``88.54736981030177", "+", 
         RowBox[{"0``88.62278542460584", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``88.79252665703079", "+", 
         RowBox[{"0``88.79252665710716", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`84.50727410577562", "+", 
      RowBox[{"0``84.50727410577564", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     31, 9], -2.\
055936508976582349129526658674930686209406964109373303478921808394038666983111\
3093300516560901825861117417005260257`100., {
      Complex[0``68.40807290413679, 0``68.35019151608962], 
      Complex[0``68.54352745329355, 0``68.54352745329356]}, 
     Complex[
     4.99999999999999999999999999999999999999999999999999999999999999999999999\
9999996286905859623098981`68.20797932218557, 0``67.50900931784955]}, {
     Rational[
     31, 9], -1.\
698635565372135468576410174366990976016187620483782869682145750431635534647308\
2712458695268855987521210448607617335`100., {
      Complex[0``72.53811487408096, 0``72.44162970100268], 
      Complex[0``72.63708365974604, 0``72.63708365974604]}, 
     Complex[3.`71.98794590227865, 0``71.51082464755899]}, {
     Rational[
     31, 9], -0.\
115044044156606946780791398589035547865316987526136878372664435615923758856865\
3227461080905011544595791577383225224`100., {
      Complex[0``88.54736981030177, 0``88.62278542460584], 
      Complex[0``88.79252665703079, 0``88.79252665710716]}, 
     Complex[1.`84.50727410577562, 0``84.50727410577564]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066697050707*^9},
 CellLabel->
  "Out[519]//TableForm=",ExpressionUUID->"7cab32ab-ebd6-4ced-a0cb-\
df55e4d5dc39"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["33", "23"], 
     RowBox[{
     "-", "0.70873485745344982459267333251715882793374840579180143952241858889\
21161486248849178102186069433197148804858257767712`100."}], GridBox[{
       {
        RowBox[{"0``75.90763347889313", "+", 
         RowBox[{"0``75.90619527705454", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``76.13339361554569", "+", 
         RowBox[{"0``76.13339361554569", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"3.`75.48754834455261", "+", 
      RowBox[{"0``75.01042708983296", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["33", "23"], 
     RowBox[{
     "-", "0.11687151492324671795978663982549609235914193133750398519309455137\
3704350561615956506001401349913871573483071801162`100."}], GridBox[{
       {
        RowBox[{"0``87.5825598786213", "+", 
         RowBox[{"0``87.66468960006782", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``87.83478146094374", "+", 
         RowBox[{"0``87.83478146095273", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`83.81399866907624", "+", 
      RowBox[{"0``83.81399866907624", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     33, 23], -0.\
708734857453449824592673332517158827933748405791801439522418588892116148624884\
9178102186069433197148804858257767712`100., {
      Complex[0``75.90763347889313, 0``75.90619527705454], 
      Complex[0``76.13339361554569, 0``76.13339361554569]}, 
     Complex[3.`75.48754834455261, 0``75.01042708983296]}, {
     Rational[
     33, 23], -0.\
116871514923246717959786639825496092359141931337503985193094551373704350561615\
956506001401349913871573483071801162`100., {
      Complex[0``87.5825598786213, 0``87.66468960006782], 
      Complex[0``87.83478146094374, 0``87.83478146095273]}, 
     Complex[1.`83.81399866907624, 0``83.81399866907624]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666972010174`*^9},
 CellLabel->
  "Out[520]//TableForm=",ExpressionUUID->"e3fbca98-ad2e-4da2-aee5-\
63b1d0272bcf"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["35", "13"], 
     RowBox[{
     "-", "0.57263608286953994968986253140463424908285629882803905006417814197\
78727360446824364835237279878712692633696932748505`100."}], GridBox[{
       {
        RowBox[{"0``79.15768254043459", "+", 
         RowBox[{"0``79.17617959611914", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``79.38563688215517", "+", 
         RowBox[{"0``79.38563688215517", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`78.38311314269613", "+", 
      RowBox[{"0``78.38311314269613", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     35, 13], -0.\
572636082869539949689862531404634249082856298828039050064178141977872736044682\
4364835237279878712692633696932748505`100., {
      Complex[0``79.15768254043459, 0``79.17617959611914], 
      Complex[0``79.38563688215517, 0``79.38563688215517]}, 
     Complex[1.`78.38311314269613, 0``78.38311314269613]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066697280717*^9},
 CellLabel->
  "Out[521]//TableForm=",ExpressionUUID->"aeac95b3-ccc3-4da2-aab8-\
20bc5cc2d485"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["37", "27"], 
     RowBox[{
     "-", "0.43963403791436456750371266258222163150256285768135739964279098241\
64427257614784755402063021817483576267797059963522`100."}], GridBox[{
       {
        RowBox[{"0``74.85311658641521", "+", 
         RowBox[{"0``74.89441032201869", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``75.10028888979775", "+", 
         RowBox[{"0``75.10028888979775", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "3.0000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000005`74.54749530841607", "+", 
      RowBox[{"0``74.07037405369641", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["37", "27"], 
     RowBox[{
     "-", "0.14650995884837980735004892127271933867940667685322557336524533425\
30021738818584361879513937305930788130603331549499`100."}], GridBox[{
       {
        RowBox[{"0``85.3787789876835", "+", 
         RowBox[{"0``85.46466677085694", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``85.62340522323822", "+", 
         RowBox[{"0``85.6234052232383", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`81.93966679515442", "+", 
      RowBox[{"0``81.93966679515442", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     37, 27], -0.\
439634037914364567503712662582221631502562857681357399642790982416442725761478\
4755402063021817483576267797059963522`100., {
      Complex[0``74.85311658641521, 0``74.89441032201869], 
      Complex[0``75.10028888979775, 0``75.10028888979775]}, 
     Complex[
     3.00000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000005`74.54749530841607, 0``74.07037405369641]}, {
     Rational[
     37, 27], -0.\
146509958848379807350048921272719338679406676853225573365245334253002173881858\
4361879513937305930788130603331549499`100., {
      Complex[0``85.3787789876835, 0``85.46466677085694], 
      Complex[0``85.62340522323822, 0``85.6234052232383]}, 
     Complex[1.`81.93966679515442, 0``81.93966679515442]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666974827147`*^9},
 CellLabel->
  "Out[522]//TableForm=",ExpressionUUID->"30331b2e-d6a2-43ee-94d2-\
36ad2ff491f2"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["39", "23"], 
     RowBox[{
     "-", "0.14589584161092736734447851436598038317064939476938248963426302015\
65308941860645195449576333192699346370787158584812`100."}], GridBox[{
       {
        RowBox[{"0``83.39590849406589", "+", 
         RowBox[{"0``83.4834584408826", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``83.63791652089017", "+", 
         RowBox[{"0``83.63791652089017", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "0.9999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999`79.6487876622198", "+", 
      RowBox[{"0``79.6487876622198", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     39, 23], -0.\
145895841610927367344478514365980383170649394769382489634263020156530894186064\
5195449576333192699346370787158584812`100., {
      Complex[0``83.39590849406589, 0``83.4834584408826], 
      Complex[0``83.63791652089017, 0``83.63791652089017]}, 
     Complex[
     0.99999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999`79.6487876622198, 
      0``79.6487876622198]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666976108913`*^9},
 CellLabel->
  "Out[523]//TableForm=",ExpressionUUID->"42d05b92-089c-4027-9c34-\
247110d34a0c"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["41", "17"], 
     RowBox[{
     "-", "1.13732035091932983284554271629760299944809557359776406470958978118\
58934977050427867732871142633236201560303357416027`100."}], GridBox[{
       {
        RowBox[{"0``65.83517649927903", "+", 
         RowBox[{"0``65.81390302965669", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``66.08420971237211", "+", 
         RowBox[{"0``66.08420971237213", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "2.9999999999999999999999999999999999999999999999999999999999999999999999\
9999997`65.21384510007812", "+", 
      RowBox[{"0``64.73672384535845", " ", "\[ImaginaryI]"}]}]},
    {
     FractionBox["41", "17"], 
     RowBox[{
     "-", "0.24781230690591411287157884728209101988616141200105604924700174811\
82055166011568775312594513576970616849622700828642`100."}], GridBox[{
       {
        RowBox[{"0``81.69524575372671", "+", 
         RowBox[{"0``81.77246090554321", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``81.92322457232832", "+", 
         RowBox[{"0``81.92322457232832", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{
     "1.0000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000001`79.67222647907255", "+", 
      RowBox[{"0``79.67222647907255", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     41, 17], -1.\
137320350919329832845542716297602999448095573597764064709589781185893497705042\
7867732871142633236201560303357416027`100., {
      Complex[0``65.83517649927903, 0``65.81390302965669], 
      Complex[0``66.08420971237211, 0``66.08420971237213]}, 
     Complex[
     2.99999999999999999999999999999999999999999999999999999999999999999999999\
999997`65.21384510007812, 0``64.73672384535845]}, {
     Rational[
     41, 17], -0.\
247812306905914112871578847282091019886161412001056049247001748118205516601156\
8775312594513576970616849622700828642`100., {
      Complex[0``81.69524575372671, 0``81.77246090554321], 
      Complex[0``81.92322457232832, 0``81.92322457232832]}, 
     Complex[
     1.00000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000001`79.67222647907255, 
      0``79.67222647907255]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666978258276`*^9},
 CellLabel->
  "Out[524]//TableForm=",ExpressionUUID->"e44cb249-789f-49a4-92f9-\
4f4ad60cbbd5"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["43", "25"], 
     RowBox[{
     "-", "0.17818233251100112082360028555137132428134178914483976506109927448\
128303469212529496951161236980228032847024925881`100."}], GridBox[{
       {
        RowBox[{"0``81.69602789052233", "+", 
         RowBox[{"0``81.77948164674824", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``81.93841683287032", "+", 
         RowBox[{"0``81.93841683287032", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`78.27950013680834", "+", 
      RowBox[{"0``78.27950013680834", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     43, 25], -0.\
178182332511001120823600285551371324281341789144839765061099274481283034692125\
29496951161236980228032847024925881`100., {
      Complex[0``81.69602789052233, 0``81.77948164674824], 
      Complex[0``81.93841683287032, 0``81.93841683287032]}, 
     Complex[1.`78.27950013680834, 0``78.27950013680834]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.868066697957819*^9},
 CellLabel->
  "Out[525]//TableForm=",ExpressionUUID->"5fd79d4a-41e6-4619-9477-\
9c46e042e4b8"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     FractionBox["45", "19"], 
     RowBox[{
     "-", "0.26757970755046204292951800631123087201310951008710384779742680778\
75247072012757921905295643898959075335738291535279`100."}], GridBox[{
       {
        RowBox[{"0``81.49268211410117", "+", 
         RowBox[{"0``81.57997018438203", " ", "\[ImaginaryI]"}]}]},
       {
        RowBox[{"0``81.6998621194881", "+", 
         RowBox[{"0``81.6998621194881", " ", "\[ImaginaryI]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}], 
     RowBox[{"1.`77.78608887877435", "+", 
      RowBox[{"0``77.78608887877435", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{
     Rational[
     45, 19], -0.\
267579707550462042929518006311230872013109510087103847797426807787524707201275\
7921905295643898959075335738291535279`100., {
      Complex[0``81.49268211410117, 0``81.57997018438203], 
      Complex[0``81.6998621194881, 0``81.6998621194881]}, 
     Complex[1.`77.78608887877435, 0``77.78608887877435]}}]]], "Output",
 CellChangeTimes->{{3.854754186132873*^9, 3.854754198877689*^9}, {
   3.854754294627633*^9, 3.8547543039583044`*^9}, 3.85475483800539*^9, {
   3.854755543981469*^9, 3.8547555895748863`*^9}, {3.854755679966568*^9, 
   3.854755706762375*^9}, 3.8547557473177805`*^9, {3.854755787461398*^9, 
   3.854755791293507*^9}, 3.8547558334527955`*^9, {3.8547559018564706`*^9, 
   3.8547559209067082`*^9}, {3.854756089379877*^9, 3.854756108149172*^9}, 
   3.8547562661843576`*^9, 3.8547563390116053`*^9, 3.8547563842416763`*^9, 
   3.8547567366858816`*^9, 3.854785588076706*^9, 3.8547860452715263`*^9, 
   3.8547860970643663`*^9, 3.854786149665577*^9, 3.854806607394689*^9, 
   3.855043475985578*^9, 3.855649423886346*^9, 3.868057483206887*^9, 
   3.8680629785095587`*^9, 3.868065888698584*^9, 3.8680664293211603`*^9, 
   3.8680665828585787`*^9, 3.8680666980898046`*^9},
 CellLabel->
  "Out[526]//TableForm=",ExpressionUUID->"56c6281d-7e7e-41e5-96a8-\
f600accf6270"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "remaining", " ", "six", " ", "knots", " ", "in", " ", "table",
     " ", "1", " ", "are", " ", "handled", " ", "on", " ", "a", " ", "case"}],
    "-", "by", "-", 
   RowBox[{"case", " ", "basis"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.868066005966653*^9, 3.868066036755859*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"895504c7-4cf8-4618-be94-c6178199c42e"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["(*", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    StyleBox[
     RowBox[{
      SubscriptBox["8", "15"], " ", "\[IndentingNewLine]", 
      RowBox[{"Snappy", " ", "Information"}], "\[IndentingNewLine]", 
      RowBox[{"G", "=", 
       RowBox[{"<", "a"}]}]}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox["b", "Text"], 
    StyleBox[",", "Text"], 
    StyleBox[
     RowBox[{"c", " ", "|", "abbaBAbACAccB"}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox[
     RowBox[{"aCacBabbCAcACac", ">"}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox["\[IndentingNewLine]", "Text"], 
    StyleBox["      ", "Text"], 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{
       "Number", " ", "Field", " ", "in", " ", "z", " ", "with", " ", 
        "defining", " ", "polynomial", " ", 
        RowBox[{"x", "^", "7"}]}], "-", 
       RowBox[{"x", "^", "5"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x", "^", "4"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x", "^", "3"}]}], "+", 
       RowBox[{"x", "^", "2"}], "-", 
       RowBox[{"2", " ", "with", " ", "z"}]}], "=", 
      RowBox[{
       RowBox[{"0.8868241192612826", "?", 
        RowBox[{"+", 
         RowBox[{"0.5648507035075551", "?"}]}]}], "*", "I"}]}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox["\[IndentingNewLine]", "Text"], 
    StyleBox["      ", "Text"], 
    RowBox[{
     StyleBox["Longitude", "Text"], 
     StyleBox[":", "Text"], 
     StyleBox[" ", "Text"], "AAAAAAAAAcaCacBaBAbCaCacaB"}], ","}], " ", 
   "\[IndentingNewLine]", "*)"}], TraditionalForm]],
 TextAlignment->
  AlignmentMarker,ExpressionUUID->"a634f4dd-dffb-461d-b5f5-4d75a97089ae"]], \
"Input",
 CellChangeTimes->{{3.854789454238837*^9, 3.854789681204337*^9}, {
  3.8547897504875145`*^9, 3.85478984333097*^9}, {3.8548046895372705`*^9, 
  3.8548046914851923`*^9}, {3.854809962894043*^9, 3.854809975071614*^9}, {
  3.854810591861476*^9, 3.8548105952402186`*^9}, {3.854812444050494*^9, 
  3.8548124731725273`*^9}, {3.854872270341355*^9, 3.8548722728508396`*^9}},
 CellLabel->
  "In[528]:=",ExpressionUUID->"04ce2c49-f6a2-4d93-b33d-11449ad6ed56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"a", ",", "b", ",", "c", ",", "x"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The number of real roots is\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CountRealPlace", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "7"}], "-", 
    RowBox[{"x", "^", "5"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "4"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{"x", "^", "2"}], "-", "2"}], ",", "x"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"x", "=", 
  RowBox[{"x", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "^", "7"}], "-", 
        RowBox[{"x", "^", "5"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x", "^", "4"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x", "^", "3"}]}], "+", 
        RowBox[{"x", "^", "2"}], "-", "2"}], "\[Equal]", "0"}], ",", "x"}], 
     "]"}], "\[LeftDoubleBracket]", "7", 
    "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"z", ":=", "x"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.0476559050938451377258225340985100027814241540988022383449319462"\
, "+", 
           RowBox[{
           "0.693051738139241565446709801525449033109667294530473528261573931"\
, "*", "I"}]}], ",", " ", 
          RowBox[{
          "0.289618715830521840908151814361128723201663185570639824872411367",
            "+", 
           RowBox[{
           "0.448057695648661604597526446189754168477069395571018766108737781"\
, "*", "I"}]}]}], "}"}], ",", "\n", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "1.64384353634237430258822667706327126296851214580871588536400077", 
           "+", 
           RowBox[{
           "2.01475485446062370689187588308827871302097033441797109796346730",
             "*", "I"}]}], ",", 
          RowBox[{
          "1.95234409490615486227417746590148999721857584590119776165506806", 
           "-", 
           RowBox[{
           "0.693051738139241565446709801525449033109667294530473528261573925"\
, "*", "I"}]}]}], "}"}]}], "}"}], "]"}], ",", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "1.05109402266563264691446881394167225641673419404679786841787182", 
           "-", 
           RowBox[{
           "2.12915517464011788621684395552741806414147108144313222610600574",
             "*", "I"}]}], ",", 
          RowBox[{
           RowBox[{
           "-", "0.28961871583052184090815181436112872320166318557063982487241\
1361"}], "-", 
           RowBox[{
           "0.448057695648661604597526446189754168477069395571018766108737783"\
, "*", "I"}]}]}], "}"}], ",", "\n", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
           "-", "1.52189603289557479212480764696722252219952608479903856802407\
659"}], "+", 
           RowBox[{
           "0.189564776347854124624792379253044245574757708162148637104765358"\
, "*", "I"}]}], ",", 
          RowBox[{
          "0.0476559050938451377258225340985100027814241540988022383449319457"\
, "+", 
           RowBox[{
           "0.693051738139241565446709801525449033109667294530473528261573918"\
, "*", "I"}]}]}], "}"}]}], "}"}], "]"}], ",", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cc", "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
           "-", "8.41011261216275309513477310908736965935467823978993244358809\
409"}], "+", 
           RowBox[{
           "6.95140566163410687783027085178149336756072862471175429155623891",
             "*", "I"}]}], ",", " ", 
          RowBox[{
          "0.859520165100501577341594552123830770181462788969785978074216909",
            "+", 
           RowBox[{
           "3.21209657168491270901126895233505387321481547490714225588286416",
             "*", "I"}]}]}], "}"}], ",", "\n", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "22.2072919925629027767811513898841172712723422853028025624984082", 
           "+", 
           RowBox[{
           "18.0244999438596879769407399095167931323940196968061848787394668",
             "*", "I"}]}], ",", 
          RowBox[{
          "7.74054780653596020019483438812879325864442828723184924011210707", 
           "-", 
           RowBox[{
           "3.92583325805470103968456446804599343761248132138437744207140662",
             "*", "I"}]}]}], "}"}]}], "}"}], "]"}], ",", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<At the real place \>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
 RowBox[{"x", "=", 
  RowBox[{"x", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "^", "7"}], "-", 
        RowBox[{"x", "^", "5"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x", "^", "4"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x", "^", "3"}]}], "+", 
        RowBox[{"x", "^", "2"}], "-", "2"}], "\[Equal]", "0"}], ",", "x"}], 
     "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}], 
         ",", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}], 
         ",", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}]}],
         "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}], 
         ",", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}], 
         ",", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}]}],
         "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}], 
         ",", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}], 
         ",", 
         RowBox[{"AlgebraicNumber", "[", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}]}],
         "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Inverse", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Inverse", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[GothicCapitalC]", "=", 
   RowBox[{"Inverse", "[", "c", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
     "A", ".", "A", ".", "A", ".", "A", ".", "A", ".", "A", ".", "A", ".", 
      "A", ".", "A", ".", "c", ".", "a", ".", "\[GothicCapitalC]", ".", "a", 
      ".", "c", ".", "B", ".", "a", ".", "B", ".", "A", ".", "b", ".", 
      "\[GothicCapitalC]", ".", "a", ".", "\[GothicCapitalC]", ".", "a", ".", 
      "c", ".", "a", ".", "B"}], ",", "100"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Check group relation for PSL2R rep.\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "A", ".", "b", ".",
   "A", ".", "\[GothicCapitalC]", ".", "A", ".", "c", ".", "c", ".", 
  "B"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "a", ".", "\[GothicCapitalC]", ".", "a", ".", "c", ".", "B", ".", "a", ".", 
   "b", ".", "b", ".", "\[GothicCapitalC]", ".", "A", ".", "c", ".", "A", ".",
    "\[GothicCapitalC]", ".", "a", ".", "c"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Lifting", " ", "rep", " ", "to", " ", 
    RowBox[{"PSL2R", "~"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"la", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
          "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "/", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
          "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"ArcTan", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
            "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
            RowBox[{
            "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}], 
         "/", 
         RowBox[{"Tr", "[", "a", "]"}]}], "]"}], ",", "100"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lb", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
          "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "/", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
          "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"ArcTan", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
            "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
            RowBox[{
            "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}], 
         "/", 
         RowBox[{"Tr", "[", "b", "]"}]}], "]"}], ",", "100"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lc", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
          "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "/", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
          "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}]}], ",", "100"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"ArcTan", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
            "c", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
            RowBox[{
            "c", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}], 
         "/", 
         RowBox[{"Tr", "[", "c", "]"}]}], "]"}], ",", "100"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lA", ":=", 
   RowBox[{"inv", "[", "la", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lB", ":=", 
   RowBox[{"inv", "[", "lb", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l\[GothicCapitalC]", ":=", 
   RowBox[{"inv", "[", "lc", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ll", ":=", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     RowBox[{
     "lA", ",", "lA", ",", "lA", ",", "lA", ",", "lA", ",", "lA", ",", "lA", 
      ",", "lA", ",", "lA", ",", "lc", ",", "la", ",", "l\[GothicCapitalC]", 
      ",", "la", ",", "lc", ",", "lB", ",", "la", ",", "lB", ",", "lA", ",", 
      "lb", ",", "l\[GothicCapitalC]", ",", "la", ",", "l\[GothicCapitalC]", 
      ",", "la", ",", "lc", ",", "la", ",", "lB"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Check group relation for PSL2R~ rep.\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"listmult", "[", 
  RowBox[{"{", 
   RowBox[{
   "la", ",", "lb", ",", "lb", ",", "la", ",", "lB", ",", "lA", ",", "lb", 
    ",", "lA", ",", "l\[GothicCapitalC]", ",", "lA", ",", "lc", ",", "lc", 
    ",", "lB"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"listmult", "[", 
  RowBox[{"{", 
   RowBox[{
   "la", ",", "l\[GothicCapitalC]", ",", "la", ",", "lc", ",", "lB", ",", 
    "la", ",", "lb", ",", "lb", ",", "l\[GothicCapitalC]", ",", "lA", ",", 
    "lc", ",", "lA", ",", "l\[GothicCapitalC]", ",", "la", ",", "lc"}], "}"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The Euler class of a Seifert surface at this real place is\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox["1", "Pi"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ll", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
    RowBox[{"(", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"ArcTan", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
            "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
           RowBox[{
            RowBox[{
            "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}], 
         "/", 
         RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}], ")"}]}],
    ")"}]}]}], "Input",
 CellChangeTimes->{{3.8547879253744698`*^9, 3.854787931000248*^9}, 
   3.854787973168379*^9, {3.854788065384348*^9, 3.8547881526132483`*^9}, {
   3.854788183018165*^9, 3.854788299708413*^9}, {3.854788382198167*^9, 
   3.8547884765129194`*^9}, {3.854788511454097*^9, 3.854788574182012*^9}, {
   3.854788918081232*^9, 3.8547889255142136`*^9}, {3.854789001881884*^9, 
   3.8547892902668967`*^9}, 3.854789332945267*^9, {3.8547893677375555`*^9, 
   3.854789382620469*^9}, {3.854789428981464*^9, 3.854789450229754*^9}, 
   3.8547898507317123`*^9, {3.8547901414709206`*^9, 3.8547902192011538`*^9}, {
   3.854790332120013*^9, 3.8547904607565174`*^9}, {3.8547904963020425`*^9, 
   3.8547904975775166`*^9}, {3.854793704042232*^9, 3.8547937786275463`*^9}, {
   3.854794824049609*^9, 3.8547948284659*^9}, {3.8547948903770685`*^9, 
   3.854794890839552*^9}, {3.8548045734353857`*^9, 3.8548046645292645`*^9}, {
   3.8548047044454956`*^9, 3.85480477888929*^9}, {3.854804827284755*^9, 
   3.8548048623574104`*^9}, {3.8548049042875543`*^9, 
   3.8548050337502007`*^9}, {3.8548050647903075`*^9, 
   3.8548051484296055`*^9}, {3.8548052885370846`*^9, 3.854805297537689*^9}, {
   3.8548054122481937`*^9, 3.8548054846682014`*^9}, {3.854805638592267*^9, 
   3.854805670454056*^9}, {3.8548057541589775`*^9, 3.8548057543630233`*^9}, {
   3.8548057855720277`*^9, 3.8548057976379128`*^9}, {3.854805883123011*^9, 
   3.8548061468161955`*^9}, {3.854806203845607*^9, 3.8548062938274126`*^9}, {
   3.854806339514263*^9, 3.8548065974575663`*^9}, {3.8548066369940767`*^9, 
   3.8548066678439746`*^9}, {3.854806710468988*^9, 3.8548067235408306`*^9}, {
   3.854807072031644*^9, 3.854807082977296*^9}, {3.854807178897087*^9, 
   3.8548071955806503`*^9}, {3.8548073841784873`*^9, 
   3.8548073986835117`*^9}, {3.8548078928165455`*^9, 
   3.8548079118241043`*^9}, {3.854809822565833*^9, 3.854809824046481*^9}, {
   3.8548099815015697`*^9, 3.8548100732657394`*^9}, {3.854810165798318*^9, 
   3.854810248441134*^9}, {3.854810441914725*^9, 3.8548104875408835`*^9}, {
   3.854810547935773*^9, 3.8548105822076645`*^9}, {3.8548130527793827`*^9, 
   3.8548130744650526`*^9}, {3.854896599271516*^9, 3.8548966011368375`*^9}, {
   3.8680661756798353`*^9, 3.868066234326423*^9}, {3.8680666668405347`*^9, 
   3.868066667056387*^9}},
 CellLabel->
  "In[529]:=",ExpressionUUID->"b99670be-b314-4a0f-8318-6f02c67d8b4d"],

Cell[BoxData["\<\"The number of real roots is\"\>"], "Print",
 CellChangeTimes->{3.868066236196643*^9, 3.868066432517394*^9, 
  3.868066585916919*^9, 3.868066698225792*^9},
 CellLabel->
  "During evaluation of \
In[529]:=",ExpressionUUID->"b1fa168f-99e3-4a1b-83f1-1f8fa0032306"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.868066698229802*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"d91a1715-5184-4870-a7bb-0c0946a5ba08"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"0.887\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> False], 
       0.88682411926128268397917508991668000817`16.031160271372457, Editable -> 
       False], "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.565\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.56485070350755517409879757906310260296`15.83525644910752, Editable -> 
         False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["#1", "2"], "+", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "-", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "7"]}], "&"}], ",", "7"}], "]"}], 
     Short[#, 7]& ], 
    Complex[0.8868241192612827, 0.5648507035075552]},
   "NumericalApproximation"],
  Root[-2 + #^2 + 2 #^3 - 2 #^4 - #^5 + #^7& , 7, 0]]], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.868066698231784*^9},
 CellLabel->
  "Out[532]=",ExpressionUUID->"6ec1c505-e044-4b88-9a53-43d551618254"],

Cell[BoxData["\<\"At the real place \"\>"], "Print",
 CellChangeTimes->{3.868066236196643*^9, 3.868066432517394*^9, 
  3.868066585916919*^9, 3.8680666991358843`*^9},
 CellLabel->
  "During evaluation of \
In[529]:=",ExpressionUUID->"3694cd20-dc8f-4a6f-bfc1-f121eaf7c405"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    InterpretationBox[
     StyleBox[
      TemplateBox[{"\"1.22\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
      ShowStringCharacters -> False], 
     1.21893053358285063936250480765011161566`15.954589770191003, Editable -> 
     False], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["#1", "2"], "+", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
             RowBox[{"2", " ", 
               SuperscriptBox["#1", "4"]}], "-", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "7"]}], "&"}], ",", "1"}], "]"}], 
     Short[#, 7]& ], 1.2189305335828506`},
   "NumericalApproximation"],
  Root[-2 + #^2 + 2 #^3 - 2 #^4 - #^5 + #^7& , 1, 0]]], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.8680666991358843`*^9},
 CellLabel->
  "Out[539]=",ExpressionUUID->"d120c166-6183-4896-8085-a752e3781d0a"],

Cell[BoxData["\<\"Check group relation for PSL2R rep.\"\>"], "Print",
 CellChangeTimes->{3.868066236196643*^9, 3.868066432517394*^9, 
  3.868066585916919*^9, 3.868066699140905*^9},
 CellLabel->
  "During evaluation of \
In[529]:=",ExpressionUUID->"a4131f0d-462d-415e-84bf-6acc84c1069b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.00000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000011`97.54619092715042", ",", 
     "0``97.2065985489771"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``98.13189020874837", ",", 
     "1.0000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000021`97.7922574611166"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.868066699156037*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"c319a0ee-24d2-4a9b-a7e3-1df6cf3dfdb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.99999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999986`97.26035010638319", ",", 
     "0``96.39293659640701"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``98.41671479923473", ",", 
     "1.0000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000014`97.54925420289794"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.868066699156037*^9},
 CellLabel->
  "Out[549]=",ExpressionUUID->"e55684ac-10f4-4aca-b084-9fc7d45c48fc"],

Cell[BoxData["\<\"Check group relation for PSL2R~ rep.\"\>"], "Print",
 CellChangeTimes->{3.868066236196643*^9, 3.868066432517394*^9, 
  3.868066585916919*^9, 3.8680666991633067`*^9},
 CellLabel->
  "During evaluation of \
In[529]:=",ExpressionUUID->"a37f39ee-7bfe-4f79-8243-1892c5f02a70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``85.03835051858499", "+", 
    RowBox[{"0``85.03721108345675", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``84.79903993635551", "+", 
    RowBox[{"0``84.79903993635553", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.8680666991708455`*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"d3d51a7a-6b36-4042-bd6a-71142030455e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``79.99784924456311", "+", 
    RowBox[{"0``79.99791247021989", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``79.70707788299917", "+", 
    RowBox[{"0``79.70707788299917", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.8680666991708455`*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"44f99741-75b4-4e15-91e3-e0a57627ba1d"],

Cell[BoxData["\<\"The Euler class of a Seifert surface at this real place \
is\"\>"], "Print",
 CellChangeTimes->{3.868066236196643*^9, 3.868066432517394*^9, 
  3.868066585916919*^9, 3.8680666991812315`*^9},
 CellLabel->
  "During evaluation of \
In[529]:=",ExpressionUUID->"e3816b3b-b8f5-46d6-a229-bbdc1440924b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.`65.15798050035546"}], "+", 
  RowBox[{"0``65.15798050035546", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.854788153289308*^9, 3.8547881975380373`*^9, {3.8547882427804675`*^9, 
   3.854788260800579*^9}, 3.854788300359358*^9, {3.854788473918081*^9, 
   3.8547884774731035`*^9}, {3.8547885224477425`*^9, 3.854788575348465*^9}, 
   3.8547889271451063`*^9, {3.8547892188491726`*^9, 3.8547892908769007`*^9}, 
   3.854789851691675*^9, 3.854790145296506*^9, 3.8547902198132935`*^9, {
   3.8547903574698305`*^9, 3.854790372848006*^9}, {3.854790411462268*^9, 
   3.8547904304760385`*^9}, 3.8547904612447805`*^9, 3.8547905016300926`*^9, {
   3.854793762097106*^9, 3.8547937792804103`*^9}, 3.85479483747957*^9, 
   3.8547948913619275`*^9, {3.8548045917648907`*^9, 3.85480466493347*^9}, 
   3.8548047203041306`*^9, {3.854804772575185*^9, 3.854804779362712*^9}, 
   3.854804863154105*^9, {3.854804933503749*^9, 3.854804943645111*^9}, {
   3.8548050857647767`*^9, 3.854805092250514*^9}, 3.8548054214930043`*^9, {
   3.8548054816090755`*^9, 3.8548054898870716`*^9}, 3.854805670947776*^9, 
   3.8548057990605693`*^9, {3.8548058946044846`*^9, 3.8548059298924093`*^9}, 
   3.8548060152927947`*^9, {3.854806079208068*^9, 3.8548060893708763`*^9}, {
   3.8548061278713446`*^9, 3.854806148383911*^9}, {3.8548062101225567`*^9, 
   3.854806229937874*^9}, 3.854806262800243*^9, 3.8548062958504763`*^9, 
   3.854806393139632*^9, {3.8548065693613977`*^9, 3.8548066096400814`*^9}, 
   3.8548066686956677`*^9, {3.854806713690771*^9, 3.854806724093107*^9}, 
   3.8548069467391596`*^9, 3.8548070386685104`*^9, {3.854807073469965*^9, 
   3.854807077703805*^9}, {3.8548071684966397`*^9, 3.8548071959755473`*^9}, 
   3.8548073994861403`*^9, 3.854807898898532*^9, 3.8548093843260083`*^9, 
   3.8548098249836617`*^9, 3.854810076218725*^9, 3.8548102155803823`*^9, 
   3.8548104471094217`*^9, 3.8548104879209785`*^9, {3.8548105680514374`*^9, 
   3.854810600897794*^9}, {3.8548130628970013`*^9, 3.8548130750693645`*^9}, 
   3.8548966024517965`*^9, 3.855043477909712*^9, 3.855649425887111*^9, 
   3.86805748501626*^9, 3.868062980401656*^9, 3.868065993335899*^9, 
   3.868066235373639*^9, 3.8680664315185347`*^9, 3.8680665849817753`*^9, 
   3.8680666991812315`*^9},
 CellLabel->
  "Out[561]=",ExpressionUUID->"533480c9-49c2-476d-95ce-5978253ca775"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox["(*", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["9", "Text"], "16"], 
     StyleBox[" ", "Text"], 
     StyleBox["\[IndentingNewLine]", "Text"], 
     StyleBox["Snappy", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["Information", "Text"], 
     StyleBox["\[IndentingNewLine]", "Text"], 
     StyleBox[
      RowBox[{"G", " ", "=", " ", 
       RowBox[{"<", "a"}]}], "Text"]}], 
    StyleBox[",", "Text"], 
    StyleBox[
     RowBox[{
     "b", "|", 
      "aabbaBabbaabABBAABBAbaabbaBabbaabABBAABabbaabbaBAABBAbABBAABabbaabbaBAA\
BBAb"}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox["\[IndentingNewLine]", "Text"], 
    StyleBox["  ", "Text"], 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{
       "Number", " ", "Field", " ", "in", " ", "z", " ", "with", " ", 
        "defining", " ", "polynomial", " ", 
        RowBox[{"x", "^", "8"}]}], "-", 
       RowBox[{"x", "^", "7"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"x", "^", "6"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x", "^", "5"}]}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x", "^", "4"}]}], "-", 
       RowBox[{"x", "^", "3"}], "-", 
       RowBox[{"x", "^", "2"}], "-", 
       RowBox[{"3", "*", "x"}], "-", 
       RowBox[{"1", " ", "with", " ", "z"}]}], "=", 
      RowBox[{
       RowBox[{"1.427574850835009", "?", 
        RowBox[{"-", 
         RowBox[{"0.3322657946485169", "?"}]}]}], "*", "I"}]}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox["\[IndentingNewLine]", "Text"], 
    StyleBox["  ", "Text"], 
    RowBox[{
     StyleBox["Longitude", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["=", "Text"], 
     StyleBox[" ", "Text"], 
     RowBox[{"'", 
      RowBox[{
      "BabbaabABBAABBAbaabbaBabbaabABBAABababababababababababababaBAABBAbaabba\
BabbaabABBAABBAbaabbaBA", "'"}]}]}]}], " ", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The number of real roots is\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CountRealPlace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "8"}], "-", 
      RowBox[{"x", "^", "7"}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"x", "^", "6"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x", "^", "5"}]}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"x", "^", "4"}]}], "-", 
      RowBox[{"x", "^", "3"}], "-", 
      RowBox[{"x", "^", "2"}], "-", 
      RowBox[{"3", "*", "x"}], "-", "1"}], ",", "x"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "8"}], "-", 
          RowBox[{"x", "^", "7"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x", "^", "6"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "5"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x", "^", "4"}]}], "-", 
          RowBox[{"x", "^", "3"}], "-", 
          RowBox[{"x", "^", "2"}], "-", 
          RowBox[{"3", "*", "x"}], "-", "1"}], "\[Equal]", "0"}], ",", "x"}], 
       "]"}], "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"z", ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", 
     RowBox[{"ToNumberField", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
              "-", "6.67284636212788788450593545846738749459376673477232951100\
260338"}], "-", 
              RowBox[{
              "2.1260601002617545806920878116731925605797819001324192156328499\
2", "*", "I"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "4.26772460190424043652440385330485091899728935626746412289344963\
", "+", 
              RowBox[{
              "1.2924335828367174334466121131614644904848513757986838225535814\
5", "*", "I"}]}], ",", 
             RowBox[{
              RowBox[{
              "-", "6.67284636212788788450593545846738749459376673477232951100\
260338"}], "-", 
              RowBox[{
              "2.1260601002617545806920878116731925605797819001324192156328499\
2", "*", "I"}]}]}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "4.74240204887931632853709300200390840210773258218708565181926818\
", "+", 
              RowBox[{
              "2.1565228919165746828254560960429621514002584880961279994202016\
2", "*", "I"}]}], ",", 
             RowBox[{
              RowBox[{
              "-", "7.18412640061606829993737273449233538981917581242103370280\
934893"}], "-", 
              RowBox[{
              "3.5587515369234797409867066975654258200329262562674017577943192\
6", "*", "I"}]}]}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "-", "6.\
67284636212788788450593545846738749459376673477232951100260338"}], "-", 
                RowBox[{
                "2.12606010026175458069208781167319256057978190013241921563284\
992", "*", "I"}]}], ")"}], 
              RowBox[{"-", "1"}]], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
              "-", "6.67284636212788788450593545846738749459376673477232951100\
260338"}], "-", 
              RowBox[{
              "2.1260601002617545806920878116731925605797819001324192156328499\
2", "*", "I"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
              "-", "31.\
8821704457181528525120327190363316021300753470092417270428798"}], "+", 
              RowBox[{
              "2.7935907120605294805400987402480875178576569509086052644450283\
2", "*", "I"}]}], ",", 
             RowBox[{
             "50.3521888714923540439332505960912508020561970880517759267465055\
", "+", 
              RowBox[{
              "3.4415182291580384451853980891726970893833675742828285327188561\
0", "*", "I"}]}]}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
              "-", "20.\
9063525991208498342269211996245065880884510649481541930115515"}], "+", 
              RowBox[{
              "3.4038589191481313297047667762078832929331555725681985020905451\
8", "*", "I"}]}], ",", " ", 
             RowBox[{
             "33.3709973935949720079847739192561515525734306560235349446273553\
", "-", 
              RowBox[{
              "0.1950069633252502759582435907792813678723730747983802192669675\
44", "*", "I"}]}]}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "-", "6.\
67284636212788788450593545846738749459376673477232951100260338"}], "-", 
                RowBox[{
                "2.12606010026175458069208781167319256057978190013241921563284\
992", "*", "I"}]}], ")"}], 
              RowBox[{"-", "1"}]], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<At the first real place \>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "8"}], "-", 
          RowBox[{"x", "^", "7"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x", "^", "6"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "5"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x", "^", "4"}]}], "-", 
          RowBox[{"x", "^", "3"}], "-", 
          RowBox[{"x", "^", "2"}], "-", 
          RowBox[{"3", "*", "x"}], "-", "1"}], "\[Equal]", "0"}], ",", "x"}], 
       "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Inverse", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"Inverse", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
       "B", ".", "a", ".", "b", ".", "b", ".", "a", ".", "a", ".", "b", ".", 
        "A", ".", "B", ".", "B", ".", "A", ".", "A", ".", "B", ".", "B", ".", 
        "A", ".", "b", ".", "a", ".", "a", ".", "b", ".", "b", ".", "a", ".", 
        "B", ".", "a", ".", "b", ".", "b", ".", "a", ".", "a", ".", "b", ".", 
        "A", ".", "B", ".", "B", ".", "A", ".", "A", ".", "B", ".", "a", ".", 
        "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", 
        "a", ".", "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", "a", ".", 
        "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", 
        "a", ".", "b", ".", "a", ".", "B", ".", "A", ".", "A", ".", "B", ".", 
        "B", ".", "A", ".", "b", ".", "a", ".", "a", ".", "b", ".", "b", ".", 
        "a", ".", "B", ".", "a", ".", "b", ".", "b", ".", "a", ".", "a", ".", 
        "b", ".", "A", ".", "B", ".", "B", ".", "A", ".", "A", ".", "B", ".", 
        "B", ".", "A", ".", "b", ".", "a", ".", "a", ".", "b", ".", "b", ".", 
        "a", ".", "B", ".", "A"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Check group relation for PSL2R rep.\>\"", "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "a", ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "a", ".", "b",
      ".", "b", ".", "a", ".", "a", ".", "b", ".", "A", ".", "B", ".", "B", 
     ".", "A", ".", "A", ".", "B", ".", "B", ".", "A", ".", "b", ".", "a", 
     ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "a", ".", "b", 
     ".", "b", ".", "a", ".", "a", ".", "b", ".", "A", ".", "B", ".", "B", 
     ".", "A", ".", "A", ".", "B", ".", "a", ".", "b", ".", "b", ".", "a", 
     ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "A", ".", "A", 
     ".", "B", ".", "B", ".", "A", ".", "b", ".", "A", ".", "B", ".", "B", 
     ".", "A", ".", "A", ".", "B", ".", "a", ".", "b", ".", "b", ".", "a", 
     ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "A", ".", "A", 
     ".", "B", ".", "B", ".", "A", ".", "b"}], "//", "N"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Lifting", " ", "rep", " ", "to", " ", 
     RowBox[{"PSL2R", "~"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"la", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "a", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "b", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lA", ":=", 
     RowBox[{"inv", "[", "la", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lB", ":=", 
     RowBox[{"inv", "[", "lb", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", ":=", 
     RowBox[{"listmult", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lB", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", "la", ",", 
           "lb", ",", "lA", ",", "lB", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", "lb", ",", 
           "la", ",", "la", ",", "lb", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lB", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", 
           "la", ",", "lb", ",", "lA", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lB", ",", "lA", ",", "lA", ",", "lB", ",", "la", ",", "lb", ",", 
           "la", ",", "lb", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lb", ",", "la", ",", "lb", ",", "la", ",", "lb", ",", 
           "la", ",", "lb", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lb", ",", "la", ",", "lb", ",", "la", ",", "lb", ",", 
           "la", ",", "lb", ",", "la", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", "lb", ",", 
           "la", ",", "la", ",", "lb", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lB", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", 
           "la", ",", "lb", ",", "lA", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lB", ",", "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", 
           "lb", ",", "la", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{"lb", ",", "la", ",", "lB", ",", "lA"}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Check group relation for PSL2R~ rep.\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "la", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", "lB", ",", 
         "la", ",", "lb", ",", "lb", ",", "la", ",", "la", ",", "lb", ",", 
         "lA", ",", "lB", ",", "lB"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", "lb", ",", 
         "la", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", "lB", ",", 
         "la", ",", "lb", ",", "lb"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "la", ",", "la", ",", "lb", ",", "lA", ",", "lB", ",", "lB", ",", 
         "lA", ",", "lA", ",", "lB", ",", "la", ",", "lb", ",", "lb", ",", 
         "la", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "lb", ",", "la", ",", "lB", ",", "lA", ",", "lA", ",", "lB", ",", 
         "lB", ",", "lA", ",", "lb", ",", "lA", ",", "lB", ",", "lB", ",", 
         "lA", ",", "lA", ",", "lB"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "la", ",", "lb", ",", "lb", ",", "la", ",", "la", ",", "lb", ",", 
         "lb", ",", "la", ",", "lB", ",", "lA", ",", "lA", ",", "lB", ",", 
         "lB", ",", "lA", ",", "lb"}], "}"}], "]"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The Euler class of a Seifert surface at this real place is\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "Pi"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ll", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"(", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}], 
       ")"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<At the second real place \>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "8"}], "-", 
          RowBox[{"x", "^", "7"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x", "^", "6"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "5"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x", "^", "4"}]}], "-", 
          RowBox[{"x", "^", "3"}], "-", 
          RowBox[{"x", "^", "2"}], "-", 
          RowBox[{"3", "*", "x"}], "-", "1"}], "\[Equal]", "0"}], ",", "x"}], 
       "]"}], "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Inverse", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"Inverse", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
       "B", ".", "a", ".", "b", ".", "b", ".", "a", ".", "a", ".", "b", ".", 
        "A", ".", "B", ".", "B", ".", "A", ".", "A", ".", "B", ".", "B", ".", 
        "A", ".", "b", ".", "a", ".", "a", ".", "b", ".", "b", ".", "a", ".", 
        "B", ".", "a", ".", "b", ".", "b", ".", "a", ".", "a", ".", "b"}], 
       "]"}], ".", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
        "A", ".", "B", ".", "B", ".", "A", ".", "A", ".", "B", ".", "a", ".", 
         "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", "a", ".", "b", ".",
          "a", ".", "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", "a", 
         ".", "b", ".", "a", ".", "b", ".", "a", ".", "b", ".", "a", ".", "b",
          ".", "a", ".", "b", ".", "a", ".", "B", ".", "A", ".", "A", ".", 
         "B", ".", "B", ".", "A", ".", "b", ".", "a", ".", "a", ".", "b", ".",
          "b", ".", "a", ".", "B", ".", "a", ".", "b", ".", "b", ".", "a", 
         ".", "a", ".", "b", ".", "A", ".", "B", ".", "B", ".", "A", ".", "A",
          ".", "B", ".", "B", ".", "A", ".", "b", ".", "a", ".", "a", ".", 
         "b", ".", "b", ".", "a", ".", "B", ".", "A"}], ",", "100"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Check group relation for PSL2R rep.\>\"", "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "a", ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "a", ".", "b",
      ".", "b", ".", "a", ".", "a", ".", "b", ".", "A", ".", "B", ".", "B", 
     ".", "A", ".", "A", ".", "B", ".", "B", ".", "A", ".", "b", ".", "a", 
     ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "a", ".", "b", 
     ".", "b", ".", "a", ".", "a", ".", "b", ".", "A", ".", "B", ".", "B", 
     ".", "A", ".", "A", ".", "B", ".", "a", ".", "b", ".", "b", ".", "a", 
     ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "A", ".", "A", 
     ".", "B", ".", "B", ".", "A", ".", "b", ".", "A", ".", "B", ".", "B", 
     ".", "A", ".", "A", ".", "B", ".", "a", ".", "b", ".", "b", ".", "a", 
     ".", "a", ".", "b", ".", "b", ".", "a", ".", "B", ".", "A", ".", "A", 
     ".", "B", ".", "B", ".", "A", ".", "b"}], "//", "N"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Lifting", " ", "rep", " ", "to", " ", 
     RowBox[{"PSL2R", "~"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"la", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
               "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               RowBox[{
               "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             ")"}], "/", 
            RowBox[{"Tr", "[", "a", "]"}]}], "]"}], "-", "Pi"}], ",", "200"}],
         "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
               "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               RowBox[{
               "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             ")"}], "/", 
            RowBox[{"Tr", "[", "b", "]"}]}], "]"}], "+", "Pi"}], ",", "200"}],
         "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", ":=", 
     RowBox[{"listmult", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lB", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", "la", ",", 
           "lb", ",", "lA", ",", "lB", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", "lb", ",", 
           "la", ",", "la", ",", "lb", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lB", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", 
           "la", ",", "lb", ",", "lA", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lB", ",", "lA", ",", "lA", ",", "lB", ",", "la", ",", "lb", ",", 
           "la", ",", "lb", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lb", ",", "la", ",", "lb", ",", "la", ",", "lb", ",", 
           "la", ",", "lb", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lb", ",", "la", ",", "lb", ",", "la", ",", "lb", ",", 
           "la", ",", "lb", ",", "la", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", "lb", ",", 
           "la", ",", "la", ",", "lb", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "la", ",", "lB", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", 
           "la", ",", "lb", ",", "lA", ",", "lB"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{
          "lB", ",", "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", 
           "lb", ",", "la", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"listmult", "[", 
         RowBox[{"{", 
          RowBox[{"lb", ",", "la", ",", "lB", ",", "lA"}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lA", ":=", 
     RowBox[{"inv", "[", "la", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lB", ":=", 
     RowBox[{"inv", "[", "lb", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Check group relation for PSL2R~ rep.\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "la", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", "lB", ",", 
         "la", ",", "lb", ",", "lb", ",", "la", ",", "la", ",", "lb", ",", 
         "lA", ",", "lB", ",", "lB"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "lA", ",", "lA", ",", "lB", ",", "lB", ",", "lA", ",", "lb", ",", 
         "la", ",", "la", ",", "lb", ",", "lb", ",", "la", ",", "lB", ",", 
         "la", ",", "lb", ",", "lb"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "la", ",", "la", ",", "lb", ",", "lA", ",", "lB", ",", "lB", ",", 
         "lA", ",", "lA", ",", "lB", ",", "la", ",", "lb", ",", "lb", ",", 
         "la", ",", "la", ",", "lb"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "lb", ",", "la", ",", "lB", ",", "lA", ",", "lA", ",", "lB", ",", 
         "lB", ",", "lA", ",", "lb", ",", "lA", ",", "lB", ",", "lB", ",", 
         "lA", ",", "lA", ",", "lB"}], "}"}], "]"}], ",", 
      RowBox[{"listmult", "[", 
       RowBox[{"{", 
        RowBox[{
        "la", ",", "lb", ",", "lb", ",", "la", ",", "la", ",", "lb", ",", 
         "lb", ",", "la", ",", "lB", ",", "lA", ",", "lA", ",", "lB", ",", 
         "lB", ",", "lA", ",", "lb"}], "}"}], "]"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The Euler class of a Seifert surface at this real place is\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "Pi"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ll", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"(", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}], 
       ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8548127631660194`*^9, 3.8548128558554597`*^9}, {
   3.854812888383806*^9, 3.8548129209565544`*^9}, {3.8548130818283205`*^9, 
   3.8548131024448442`*^9}, {3.854813137515194*^9, 3.854813149398533*^9}, {
   3.854813222688799*^9, 3.854813272542093*^9}, {3.854813350757781*^9, 
   3.8548133523135886`*^9}, {3.854813392088806*^9, 3.8548135867596035`*^9}, {
   3.8548136369130692`*^9, 3.8548138346024094`*^9}, 3.85481389137316*^9, {
   3.854814024694104*^9, 3.854814026941439*^9}, {3.854814093697011*^9, 
   3.854814096843521*^9}, 3.854814437161614*^9, {3.8548146175416746`*^9, 
   3.854814619301964*^9}, {3.8548146775744715`*^9, 3.854814790826867*^9}, {
   3.8548148443050833`*^9, 3.854814844905802*^9}, {3.854814888122819*^9, 
   3.854814890625321*^9}, {3.854814933934097*^9, 3.8548149439161034`*^9}, {
   3.8548151191188707`*^9, 3.854815119810934*^9}, {3.8548153360807815`*^9, 
   3.8548153560299025`*^9}, {3.8548154199751935`*^9, 
   3.8548154254267607`*^9}, {3.8548155220730743`*^9, 
   3.8548155455783606`*^9}, {3.854815853221622*^9, 3.8548158558552423`*^9}, {
   3.8548159835896826`*^9, 3.8548159890538883`*^9}, 3.854816034646451*^9, {
   3.8548160712733707`*^9, 3.854816072523093*^9}, 3.8548161027017097`*^9, {
   3.8548161364448595`*^9, 3.8548161665629616`*^9}, {3.854816212869214*^9, 
   3.8548162638812027`*^9}, {3.8548165885437236`*^9, 3.854816588781508*^9}, {
   3.854872579989086*^9, 3.854872640546607*^9}, {3.85489658781038*^9, 
   3.8548965902513213`*^9}, {3.868066672955987*^9, 3.8680666732174363`*^9}},
 CellLabel->
  "In[562]:=",ExpressionUUID->"f0370612-ea64-4d69-82a1-aae7415a5108"],

Cell[BoxData["\<\"The number of real roots is\"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.8680666993315578`*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"1b5c0e3f-1014-48e7-96dd-d5ffc41e9a21"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.8680666993315578`*^9},
 CellLabel->
  "Out[564]=",ExpressionUUID->"c7d1927d-77b7-4b2a-a775-b78e491358c6"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"1.43\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> False], 
       1.42757485083500879063933552970411255956`16.093649065069037, Editable -> 
       False], "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.332\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.33226579464851691003701716908835805953`15.4605358113644, Editable -> 
         False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"3", " ", "#1"}], "-", 
             SuperscriptBox["#1", "2"], "-", 
             SuperscriptBox["#1", "3"], "+", 
             RowBox[{"5", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"4", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], 
     Short[#, 7]& ], 
    Complex[1.4275748508350088`, -0.3322657946485169]},
   "NumericalApproximation"],
  Root[-1 - 3 # - #^2 - #^3 + 5 #^4 + 3 #^5 - 4 #^6 - #^7 + #^8& , 7, 
   0]]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.8680666993315578`*^9},
 CellLabel->
  "Out[565]=",ExpressionUUID->"b48dc54b-3396-4f80-ac22-0d2259e0605d"],

Cell[BoxData["\<\"At the first real place \"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.8680667082087255`*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"0dd433a5-694a-4513-88e0-7f368d118839"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    InterpretationBox[
     StyleBox[
      TemplateBox[{"\"-0.343\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
      ShowStringCharacters -> 
      False], -0.34271437065088883322516721818828955293`15.954589770191003, 
     Editable -> False], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"3", " ", "#1"}], "-", 
             SuperscriptBox["#1", "2"], "-", 
             SuperscriptBox["#1", "3"], "+", 
             RowBox[{"5", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"4", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], 
     Short[#, 7]& ], -0.34271437065088883`},
   "NumericalApproximation"],
  Root[-1 - 3 # - #^2 - #^3 + 5 #^4 + 3 #^5 - 4 #^6 - #^7 + #^8& , 1, 
   0]]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.868066708216728*^9},
 CellLabel->
  "Out[571]=",ExpressionUUID->"0f968107-635f-450f-84b4-bc960a2a964e"],

Cell[BoxData["\<\"Check group relation for PSL2R rep.\"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.868066708220729*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"6ce4220f-3cc6-4db8-ab2b-dcab28a88c18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "1.`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.86806670826573*^9},
 CellLabel->
  "Out[578]=",ExpressionUUID->"1885d3f7-ee29-420d-a406-d6c12f42f922"],

Cell[BoxData["\<\"Check group relation for PSL2R~ rep.\"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.8680667082807283`*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"91d7ea65-0ed9-4e28-a1b8-f1c786c44972"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``61.22495683455487", "+", 
    RowBox[{"0``61.26277474145145", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``61.00909661923039", "+", 
    RowBox[{"0``61.00909661923039", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.8680667082927275`*^9},
 CellLabel->
  "Out[585]=",ExpressionUUID->"c11f6577-1f77-4b82-b00e-c5fe215b7cb4"],

Cell[BoxData["\<\"The Euler class of a Seifert surface at this real place \
is\"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.8680667082947254`*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"2eb357f2-91e2-4ace-83fd-c8e4eb4b2ea3"],

Cell[BoxData[
 RowBox[{"1.0000000000000000000000000000000000000000000000000000000002`29.\
944524941452016", "+", 
  RowBox[{"0``60.91176709074554", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.868066708303731*^9},
 CellLabel->
  "Out[587]=",ExpressionUUID->"e43f46ef-5f91-468e-8ed7-f9a902f23164"],

Cell[BoxData["\<\"At the second real place \"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.8680667083067265`*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"8d75c39f-8631-4efe-80d7-c3a19c32de3a"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    InterpretationBox[
     StyleBox[
      TemplateBox[{"\"1.51\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
      ShowStringCharacters -> False], 
     1.509117146859901836819517484400421381`15.954589770191003, Editable -> 
     False], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"3", " ", "#1"}], "-", 
             SuperscriptBox["#1", "2"], "-", 
             SuperscriptBox["#1", "3"], "+", 
             RowBox[{"5", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"4", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], 
     Short[#, 7]& ], 1.5091171468599018`},
   "NumericalApproximation"],
  Root[-1 - 3 # - #^2 - #^3 + 5 #^4 + 3 #^5 - 4 #^6 - #^7 + #^8& , 2, 
   0]]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.8680667083177257`*^9},
 CellLabel->
  "Out[590]=",ExpressionUUID->"961c224a-78d8-44e1-9ee2-6f1c0a56ba7d"],

Cell[BoxData["\<\"Check group relation for PSL2R rep.\"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.8680667083217306`*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"94a6f413-70c2-4def-8c04-f3ac8787c1b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"-", "1.`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.8680667083257256`*^9},
 CellLabel->
  "Out[597]=",ExpressionUUID->"2aef019c-4834-4bbd-8ad3-282a3537ce5d"],

Cell[BoxData["\<\"Check group relation for PSL2R~ rep.\"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.868066708336728*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"14970663-6a80-4810-a867-cebaf88e28cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``53.229003836923724", "+", 
    RowBox[{"0``53.258103140936136", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``53.025970445841196", "+", 
    RowBox[{"0``53.025970445841196", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.868066708340728*^9},
 CellLabel->
  "Out[604]=",ExpressionUUID->"2d6fa348-9921-421f-ad34-10a9e7b557a2"],

Cell[BoxData["\<\"The Euler class of a Seifert surface at this real place \
is\"\>"], "Print",
 CellChangeTimes->{
  3.8548146989788713`*^9, 3.8548147981585445`*^9, 3.8548148520106373`*^9, 
   3.854814951752393*^9, 3.854815127233161*^9, {3.8548153436908255`*^9, 
   3.854815364046666*^9}, 3.8548154337525225`*^9, {3.854815531479317*^9, 
   3.854815552656979*^9}, 3.854815863104232*^9, 3.854815997430459*^9, 
   3.854816046896711*^9, 3.854816079803299*^9, {3.8548161473061724`*^9, 
   3.854816174007718*^9}, 3.854816225881383*^9, 3.8548162713141575`*^9, 
   3.8548165961208925`*^9, 3.855043485937257*^9, 3.855649433821642*^9, 
   3.868057492683885*^9, 3.868062988599392*^9, 3.8680665942591085`*^9, 
   3.8680667083427258`*^9},
 CellLabel->
  "During evaluation of \
In[562]:=",ExpressionUUID->"6b8e89ec-e89a-432e-8ddd-95163327049f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8548128213387856`*^9, 3.8548128566646748`*^9}, {
   3.854812917630437*^9, 3.854812931780751*^9}, 3.854813091354115*^9, {
   3.8548132359811306`*^9, 3.8548132602597284`*^9}, 3.854813444519764*^9, 
   3.854813534383404*^9, 3.8548135882802114`*^9, 3.8548136756300383`*^9, 
   3.854813866914055*^9, 3.854814027763219*^9, 3.8548140977663527`*^9, 
   3.854814438476551*^9, 3.85481462024234*^9, 3.8548146923132515`*^9, 
   3.8548147915725765`*^9, 3.854814845418458*^9, 3.854814945116194*^9, 
   3.8548151206283216`*^9, {3.854815337133908*^9, 3.854815357502796*^9}, 
   3.854815427113197*^9, {3.8548155248617496`*^9, 3.854815546050666*^9}, 
   3.854815856463725*^9, 3.854815990829663*^9, 3.8548160402062316`*^9, 
   3.8548160731134233`*^9, {3.8548161406385307`*^9, 3.854816167382763*^9}, 
   3.8548162191922317`*^9, 3.854816264685011*^9, 3.8548165895418224`*^9, 
   3.8550434790002756`*^9, 3.855649426977689*^9, 3.868057485990884*^9, 
   3.8680629813197403`*^9, 3.8680665860871253`*^9, 3.8680667083467283`*^9},
 CellLabel->
  "Out[606]=",ExpressionUUID->"a808e834-2976-4002-bafe-4c824eb51a93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["9", "25"], "\[IndentingNewLine]", "Snappy", " ", 
      "Information", "\[IndentingNewLine]", "G"}], " ", "=", " ", 
     RowBox[{"<", "a"}]}], ",", "b", ",", 
    RowBox[{"c", "|", "abcBacbAc"}], ",", " ", 
    RowBox[{
     RowBox[{"acbbcBCbCBcbCBBCACbCBcbbcBCbcBc", ">", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "Number", " ", "Field", " ", "in", " ", "z", " ", "with", " ", 
        "defining", " ", "polynomial", " ", 
        RowBox[{"x", "^", "25"}]}], "-", 
       RowBox[{"12", "*", 
        RowBox[{"x", "^", "24"}]}], "+", 
       RowBox[{"159", "*", 
        RowBox[{"x", "^", "23"}]}], "-", 
       RowBox[{"1141", "*", 
        RowBox[{"x", "^", "22"}]}], "+", 
       RowBox[{"7777", "*", 
        RowBox[{"x", "^", "21"}]}], "-", 
       RowBox[{"31289", "*", 
        RowBox[{"x", "^", "20"}]}], "+", 
       RowBox[{"117521", "*", 
        RowBox[{"x", "^", "19"}]}], "-", 
       RowBox[{"195155", "*", 
        RowBox[{"x", "^", "18"}]}], "+", 
       RowBox[{"629488", "*", 
        RowBox[{"x", "^", "17"}]}], "+", 
       RowBox[{"450445", "*", 
        RowBox[{"x", "^", "16"}]}], "+", 
       RowBox[{"778646", "*", 
        RowBox[{"x", "^", "15"}]}], "+", 
       RowBox[{"29361902", "*", 
        RowBox[{"x", "^", "14"}]}], "+", 
       RowBox[{"94077682", "*", 
        RowBox[{"x", "^", "13"}]}], "+", 
       RowBox[{"233504902", "*", 
        RowBox[{"x", "^", "12"}]}], "+", 
       RowBox[{"985758882", "*", 
        RowBox[{"x", "^", "11"}]}], "+", 
       RowBox[{"3611707834", "*", 
        RowBox[{"x", "^", "10"}]}], "+", 
       RowBox[{"8911946417", "*", 
        RowBox[{"x", "^", "9"}]}], "+", 
       RowBox[{"15351955982", "*", 
        RowBox[{"x", "^", "8"}]}], "+", 
       RowBox[{"19428268443", "*", 
        RowBox[{"x", "^", "7"}]}], "+", 
       RowBox[{"18502158935", "*", 
        RowBox[{"x", "^", "6"}]}], "+", 
       RowBox[{"13417536797", "*", 
        RowBox[{"x", "^", "5"}]}], "+", 
       RowBox[{"7302123139", "*", 
        RowBox[{"x", "^", "4"}]}], "+", 
       RowBox[{"2904674429", "*", 
        RowBox[{"x", "^", "3"}]}], "+", 
       RowBox[{"750346185", "*", 
        RowBox[{"x", "^", "2"}]}], "+", 
       RowBox[{"99946478", "*", "x"}], "-", 
       RowBox[{"13136479", " ", "with", " ", "z"}]}]}], "=", 
     RowBox[{
      RowBox[{"2.352549025546041", "?", 
       RowBox[{"-", 
        RowBox[{"5.500661924011415", "?"}]}]}], "*", "I", 
      "\[IndentingNewLine]", 
      RowBox[{
      "Longitude", ":", " ", 
       "bcBaBCBCBCBCBCBCAcacbbcBCbcBcbCBABcbCBBCACbCBcbbAca"}]}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hme", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "15443704247280644286880150444961566307140541898353921634152813\
424718084456989517128703063837227808962323889650497909831029603178901124585963\
059623667681388381829229120526882673153711986996934955364441054687258935927297\
510940754322798259488584937375608491580295538146876799284904457904929151309318\
009161985212812438506066081014602559886094166995720932969582174870417249021949\
805919337318823723382984368098987766179172271627626885401866323090111115201483\
838315596463217915488789260869670613223"}], "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "48"}]}], "-", 
        RowBox[{
         RowBox[{
         "60902328632201790520149233769356613890212356750824194982705780824441\
351926176357807584681286986942763276813868175310724749087533268470301464384998\
207861454003480257981197011257544965981444384720691148295529228813161268204222\
555140090407366239494430089718227444645285620692105637272453036602655349430086\
391661894791104866364809541454106189845915572598435756726589350886672282395008\
122218278485299284649144156493245540802375964446495873047509994055073278924631\
1379147966413819656078760687748282", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "46"}]}], "-", 
        RowBox[{
         RowBox[{
         "55529587659445739480554792950497519990522748896617406268265465791439\
617163778666353729485988428934359570780489398751485887342138731886000206982452\
072372741696760552286761965404635161156163702229623588743790249288579108224650\
532801125865516682036826802274275728849227053351180098901324965731554603255289\
746992649954785900787634802113015308287324118020752267573350926923704647067452\
804466587880719300132180970177596197608167617527751910257615269468557459861010\
0613973406083588474503207072288301480", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "44"}]}], "+", 
        RowBox[{
         RowBox[{
         "97024057705506224119068925246784164549427232639760337694451594549019\
315376837767371379242274473931121099880682555210401235322962947391975535578336\
696493281520103913531793729544867350680951188883178098528301882780901585162252\
794965596900023039838437639562928086579142240638235895266294094625520272194304\
895542398478965620911670028267248243937750603907624363809898275389389775618460\
647303209573125735211294892657892771053991351893569518866090993069467118756267\
529372309649838481886720433927132963512", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "42"}]}], "+", 
        RowBox[{
         RowBox[{
         "13755830580700624961310321187596603394478272611590427977791964369955\
024179155265476501535815019704715859328933937628862895450782420914073947098182\
603269402394038523135101453546453454122300413509368196094741601375046279747680\
052618327384732321325330076376072368818073175458901081995363890859605769202909\
652442039256930126056173892377227567330681554845270660307551516730940908063360\
655191906637494349558034747551132379595308828509044203835785159417644651658543\
361941951714959536335781927260156857846188", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "40"}]}], "+", 
        RowBox[{
         RowBox[{
         "13055819420459833305811681121469893590395907500144062852847750581273\
667916152975346749528572867552707426433434184952514135838106058449617448093166\
708355617958283953153081112053774282160071888207520185788253012083975773356239\
309031299220615532841087845921634322148307656327833302900856447118956642878851\
105027148564779502406236953126118144810741276046122327859911180231765274093727\
160873237420613758662708765627991584514700516916169083778314934250784004746162\
662631262337773490656368626376543459598803571", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "38"}]}], "+", 
        RowBox[{
         RowBox[{
         "26687028959080354435685107016464147272729085503985193851548601171522\
329696822554492652531245689180318362663792502302845604810538052389763977703508\
779030120024659153724139520685716743137896917615142685704362890170041695260319\
597364341549357433715903328075485071356021164429220988079583374005555530451695\
388815950484459150728416598979478091539808348265598939865779804818621691760960\
153618206111241752656658877301956975817655799405970761027870904476905806942056\
05299018991153260809822070792523477351455515741", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "36"}]}], "+", 
        RowBox[{
         RowBox[{
         "41044335776840655607531524178670884148923465380284874374174096334831\
598350915573103116864165793122185541383290862454159023449340481496554380449757\
566402920740086912601986571143587592516235608606079805392702174131202658472647\
800141534051747620497358221572353999323119228190537739242484578330096688114411\
248948621989598745913930539100195402358393107932718930249284911799153493613089\
283446945399270765097549787218427669981774189538253580544618760337665715427641\
3748240734111272958306394373217548498269261605006", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "34"}]}], "+", 
        RowBox[{
         RowBox[{
         "16808193430164527627583050629391392739667204513515133024925925494418\
859772051553080555020289222688041368096034098213473870948519916697757632203473\
996259080609058116357441034055358778895071923406867735630444898352898704244074\
846927662465524325757011020084106214508734997183453545379588714405812785108056\
854951573277675664928474331388409814886677776954509822521578885042420442901482\
084359462963065392601076533287557770653332786019074784162851021825706502253705\
190119310206783607298528645561283271275560736272528", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "32"}]}], "+", 
        RowBox[{
         RowBox[{
         "50091877440989821106879685788304146117902149644799743988206772938725\
454611685119612497036387119738382007279419999252763214743591529992698500210387\
043205717052399687682653532166848111977429439836109828620932980372271852036965\
184613706233217560137918673872043914162067209452150324597633724622799716015823\
088779128610222598525256273647149550562903460838726509015807846633002409364536\
166186867738439423687370281322682083823195577176751489155200691762133096065296\
55605907463683366737361894666058559096531605313877933", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "30"}]}], "+", 
        RowBox[{
         RowBox[{
         "12946294004400591304051753247132474970179285565136086127728492317889\
247466334819376170519752564095370215305606326071441173910233758572383922116055\
052529208285514216421379117338015709482059155621995961826850565849117811528604\
551451147834390127145295716037250249801188378813919917971458330943083982396170\
626370302660905308984546133338439910471531362402559847609192071737448103481175\
389275110318821142309425909173778928433921118726254287978343899671246350802524\
5489621734632424503181908790349579376865040696577033992", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "28"}]}], "+", 
        RowBox[{
         RowBox[{
         "22710958191156468530350961622963601707233389506688760444231559514521\
758773021657118409237400352694777209000327704766848793076611456479135984255933\
792055987210748524532011709961545637505119297379266841489195697711784238829006\
700847990893554283763244247371519145156599911254728086990636389791862197074166\
525332772720256267881200888687513471359544451166067225101447006546034782041712\
662884967840590404217169345151769584793805714720580724646755986320574912130000\
351427484667752538205818460720470236295035239755288462255", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "26"}]}], "+", 
        RowBox[{
         RowBox[{
         "97001782043230644731398377015080255976287899578006374434225512555018\
589338767671918426116169595464157233291422567933997357170856534396539937398709\
726706202228491003736134283673707535121667568028540638389554825068157289916931\
933405501771926844804171527436478695885640293859197682988379511229696575973864\
188579222367908698127032615398477811797162112809405483819156190220471550266216\
956250129755591860679817511098357027651547278048526748071978411738654675880433\
8770034605831593316812220752329420033555501790312346848395", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "24"}]}], "+", 
        RowBox[{
         RowBox[{
         "29275666943120895254719179134007304665648769536119505430510528490770\
958139333075929894001579464374175027748352866661218742749054785583132040897971\
129150258687183039917235514432899255798258268094552470448404231275593177790367\
746541366543306873141554629002295537232631593101413501952454831469016077465854\
812338021463860806207104572635373085576843690327204812513429897905833881040521\
719634149638771056467312908423955072574104921205610434862455379108445362101764\
105574302498405597813709898499516857668044383410819823576563", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "22"}]}], "+", 
        RowBox[{
         RowBox[{
         "59514037665671620108572306137142483287814793460025301657782056022115\
389087157876947818708030604633117383451173183057500456912694057426366516526638\
585384404359974547614249086899394607803483836209518800586957983512179004301498\
864754482613590835017164413684804898182909449044604670615344317210321961150040\
107851907119462742598899620061907541658773559360687673995492755113245953374655\
527291884410324515749478958978815137151830922744882922261678159018637663121745\
4771561219717229318322039823110422144419371989479325062203953", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "20"}]}], "+", 
        RowBox[{
         RowBox[{
         "77561607018271272458698615139067932647136208034919411861991550334217\
335965218681296502280829165422793634332266151972082738311421174155389817276509\
846696053993813838820596446735940060662949917528514809331531633941285291798172\
041982914908326775154120052175931012278453161287094898944429654790200170368332\
341736003745356482158067776818765076091074967001927016183096468099649006640256\
338899295079609985738744499489954439107961212608207766955041987533670465193410\
29368477565200000992448735210193380247847249565827749919017431", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "18"}]}], "+", 
        RowBox[{
         RowBox[{
         "67718752789090093300138675537893785982424848015745789034902403259307\
075321682828355939982363024592783717450052154835836445208359706929644421532808\
991159501288802101319791212151363486967238457743595330487163925376667855550945\
088070314133534570298678301805101285097814418794225781408472156953084120219482\
429579909463846591365910452908491021691710988695590583115973036668194530960274\
899470745432257307305440990095070168005653556428214570701198403516305360061222\
384150416982659524509047345237235977123676399597159718159842764", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "16"}]}], "+", 
        RowBox[{
         RowBox[{
         "61325304075932914848871145008992374428748265133240020545299473773447\
590113941354750933745952697624989176211323498132395939473335989200303679650264\
884359800897463327656394699508012217553754257957551076988422472255736634309049\
853506740332640719246221707122316363957735864094103495931207667669223813644518\
952095505496661533464774452637526521154242461094396565017420028057535256241355\
716002757793828186578709177964762252160613977228974808259853190786360767172564\
1584783277381147830570219322171432904451334919030805678529854009", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "14"}]}], "+", 
        RowBox[{
         RowBox[{
         "89361554654458794477054614954081859753379003193144209064523482261890\
641924672553419550694876430803450576627875172452236336968751736015037696303417\
415566449049259327267982448312568789602598270003287307563567440403400769703530\
532780994266523907755003038303340585136708812464032380374606042076130522497232\
665682578134205898205170738636411010244690808623592287023563101923112676914973\
044612905843362916472003954049898804353088600526641822461228698496697589821594\
8519892902603385295566500256189267703741585180179114222041996586", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "12"}]}], "+", 
        RowBox[{
         RowBox[{
         "87398171976134010479218456849531023207500751802402747635277347383748\
990803469655855243961993884132636354771267165699504362041784573726105994869803\
343222330931030295325547654091754540357983485020444077415007239220216555540888\
157797842836132430463002972351157426411356531703885445190329247385322042205112\
654476116506146274124069769652287908809053995430519948131420567563634730619833\
724306340936958617446227405221504136387590298044592209351511515215983756301860\
29326273933107308247777327236497992827634679905900115010306815058", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "10"}]}], "+", 
        RowBox[{
         RowBox[{
         "23379895521147672612927871884196169396169967747607183664932077098928\
056692341242289722248508460826885340450181052948637739644139875836873342175384\
948527574566655679247082386550210285102048569740666084460498195454440732004157\
171245847416298636921832814192752917638361745611556101131976427374826175118748\
191734427588305863116772344812773297794493650171622329129650976753216812290708\
952478020722499580484931893172446731394302805798651706849832097149586590676506\
001515110757810732688015283313509994093663442718713671475176907755", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "8"}]}], "+", 
        RowBox[{
         RowBox[{
         "78925531565237995935080904710152796249211049958336678682517038405802\
543714303598355065521969007060173432186096648852745819347226690784424639255467\
887803270760822234705576545542367922347116360868464201151376706818643409709848\
224589417050505423155948794191147222695257508764394555063737811945131897899801\
575261090559682492308239432228729431074783488676924695944676704369981715740001\
170228702857838676408820853985931377158007463123919570704739563204146925916717\
352366166127370619431310335770159719591704924622490199290163332398", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "6"}]}], "+", 
        RowBox[{
         RowBox[{
         "73687977596592933935506445045462392410983477215014626982933935737432\
469856408798387571161904481224483979628129810355823876680584481321955550978791\
346588301235729064443019001052059911595545277641057703464734735150874643601599\
060665860430466772909954093204025724192562110585996109044893923538322061500144\
232840996554008672749260902890170822207404080476633861638691681014601531717552\
058063579714934100382812576288407513874337839047327039072367016532957125098267\
868351201442698533287525441773650606481716550604825450365065494939", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "4"}]}], "+", 
        RowBox[{
         RowBox[{
         "57670153158077255520867264212969070843003326871616581280201620137800\
778744868201126429621035591081420388044832519806135347769850752052326060573064\
209828896666048315805884008326315831643287286464894078423540632771072200080138\
226901152007042184725963132009301629292767610660542275714624778248099548143371\
217283450504874583907586416395150779835248177747984890723082573712455118534986\
851113614102983454476960155931824031215335214613122616925848932897323161491592\
7257665341062384937134223635834821933868752436073696618596269809400", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
        "285733209406058821934383276188552176798544305995522139845635879372775\
415918926695159692658289968258660957534667546981560265585185826331381610010000\
635864000209550656437742670005171328235474867452332413102808905903130682656572\
446537547205095037967632744411544958726808105080657070050114848578804030192967\
121632617919480971560630376825269392260425079469618693102354979744650888712058\
006971857099077043599216085749792846041020229578551533639687408088933170627703\
562489509978020321120198537461919181718418478282362423213818641776", "/", 
         "61162424157688605415471548466182997866705021093514847454653404943198\
822223972559277513887630095749730519646343073094611302934121117554047773994560\
122660227076335047700234598298837617416194233097077752163886832696498808462714\
794260962513784454583244242479454205979360730352686527782600456486914022316736\
590260286515815574480374427688064048935496141673849573793913430883480483320480\
272067744992662279859083996188245028436271334578731810427361814578300927016292\
869493996516231486293144957264821307012602487919178333941824963431"}]}], ",", 
       "z", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "23695082428987762968706227440816555861715033981471776045848040\
845598808133475271850528129778750501371317255876710596656610284587695768681219\
586705909457090993131930194993920348655947212569594553488172802091430854983290\
073401667436698738982444192249737869036336417637053946948697936794258764928002\
050513416703501922432362564408704950675767251091862183585129779317425541653971\
144760693026622430204058190184070051557964615731703598918797457322103722144369\
807823713756508398779020619600398924581735360706279408471"}], "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "49"}]}], "-", 
        RowBox[{
         RowBox[{
         "90457615085875523816983288724617178521729452872691065048437452810719\
189814012706501918477979606808630397313091423653906846580999781792953620679601\
954115447061297646057857545297610929216298616939573120145936225656599704273124\
264987258978802370088649590083327770241366985294138801975870561060339834443231\
342922136609306825323670036429222047808600427054365739271893205227013055028604\
759501933893553068587858728481426370900567914602754626991429153403138980364818\
4097552266511151012384737850200930782603392726719196", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "47"}]}], "-", 
        RowBox[{
         RowBox[{
         "85088489458559966874310445255973478299891467876221465732226161500806\
451724482327823204134297198168984378514770480299777465183198529814101463372332\
492120107989435657691254113556624440081870058894791491362887052413827747873104\
853188070590106534829330655011759909414946859319820987758404063670710865978140\
198197962039161404024800617412016737961339199243667749554773738556112331082047\
957031230245649556754115386097647419207593400945235882353971915386630422221138\
2409738228435970787669777389211428407596478409943262971", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "45"}]}], "+", 
        RowBox[{
         RowBox[{
         "14993273055682906798705895219370014544739406483505886700910129843947\
507732444577652343168441714027424879091759444755581127080469472754058821678614\
089889707493424396318760561962597606670056904954996808692777471063199316814913\
939093177916606050482867849551792926220381984445963030407071015763669900740703\
899208370490546494065015886450884156419923069582001998080396478738706037630402\
626042042659975995276676161646267318170431410000843489706704828530942825199174\
5888221103802167201766953521899914025167610877686186143095", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "43"}]}], "+", 
        RowBox[{
         RowBox[{
         "21041972805823876106476553016414486018475845291850455925402781418012\
407222213240797148806514961215740094353324403887955934621752670574982240012013\
540775166227019351440318509724090038005891878119090207500270370750153677581908\
213139946793265298679643489377190556391250586323629050196272788018662340589692\
534124659444709478770497257219379060359886563702461029407336612516903266947847\
492205553573632577301754109224307939293828447347380653752302677531753257003050\
021375099885345886915744064118803699980481007803335123543549", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "41"}]}], "+", 
        RowBox[{
         RowBox[{
         "19952135629082561226973636642122984841920920924318436808026372037575\
112015740769789444639441343721435344459825409762162324250084427468049732728437\
465307884530879746168227878245877967334590331548430123523840260582915953650243\
281514214635254327531141555315864766171201265681582843221971368945200670790469\
990738079238436700500809754626923228093509556327971522202599045768830472694127\
184899270853111895504945014292796614890054822140763113126446083769207691319346\
333636007076401945663200502069114488842906797617439851526405785", "/", 
          
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "39"}]}], "+", 
        RowBox[{
         RowBox[{
         "40695392249612752547551186151515597766281217912677211793786189480997\
967047345086632610687672596972267175481501756138945280623780188640399197196464\
960288159882124943172141772486160082864910818682784079725537718173768519946396\
276385029244677603584595842980271897059677541255388697483850645122335842419300\
106392178626241063795980537612220577284061701772064770010783326242130636864385\
621621565681637845299163395674279418646972188925329660873768522721767835943570\
72878423401425503994000948464453876436381710500388081881457030321", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "37"}]}], "+", 
        RowBox[{
         RowBox[{
         "62464748498016140205146530752382811216144048547465291508151939805655\
047053655554806174625630470934392834461022324365261054837221041662233450515921\
936058343701270230155777233881713304051427819362763186197367185100954526173851\
758263599169351755448068197866590012507102935382555259207481021973418076739724\
105108220835388218793439016706118911732906068505381329540701206268929597462069\
177565801088618517388203673406955563702906127518015043804596666156689819896112\
2589105886027564536276941970983332555019825387716931718088613495311", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "35"}]}], "+", 
        RowBox[{
         RowBox[{
         "25528729029751738852308506540542185795738042961804178069221468657996\
906211484231533580354496032006671867114576805822193476193600118029810056341318\
543221739442996173922480893959738037574229128984189095114877181656486685904542\
924203964682656871621994639268811056457429723768024203137741366118248759902582\
864185756586326124711724019807267479460547474667093952298226630986434664583177\
377200315117367606620318303667422681948839347644222409648031803502166005349924\
272743305546970221336142124283448511530003775500146028333844156061036", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "33"}]}], "+", 
        RowBox[{
         RowBox[{
         "75901686409497010793424968621799864183449378399339869163635475754023\
401507104617044604518072694125131033335897572538638958688066995953136463633439\
952987325052193443432727828267336484545208512518924212100096120888711552868153\
577738133188983984089849677792609434813384161631289832918481162953167054531564\
285902137013238504931210927670891014314619067060098786217414090803302429287537\
298932219068870711350602000096106265154633999515831253409872126508334830692129\
14310286453526211558379470701277827540118185997184053979347146035393244", "/",
           "150898642736541377458682926481161295289526191045871062017400564178\
251655618056800840215820794351531248589042547811014903092475105756914368226768\
023929251449428047229555216960815282603365900287500574469646295175888193736309\
010674374918152962046307366374602094303952613779716902677844358223901127288527\
937531022482982532056428969021805301061479610173389629908083188755376389599787\
570158825079637320032591465395414597655711789480586189098468018070303444146762\
851583853255221675819810862302757656805558611053509590471412216349596873775869\
709969711"}], "*", 
         RowBox[{"z", "^", "31"}]}], "+", 
        RowBox[{
         RowBox[{
         "65163855171618242376367004635463305789209956871484759126865751353084\
300179016733670132970796060759626443074533060118191534796814554745022590985592\
847407633168353998452838813575943473021981696797826799647681109261221872873863\
641891210892546985210428926744861196197802557997348084042975403389436143701905\
735555075632886513472290934498812011314684413371086513644237798652726533765824\
164158125327386367409486150404405838540929317130927055873837301493071835695184\
445313274823552192598097319228460374074523549766116652502824616386173756", 
          "/", "16766515859615708606520325164573477254391799005096784668600062\
686472406179784088982246202310483503472065449171979001655899163900639657152025\
196447103250161047560803283912995646142511485100031944508274405143908432021526\
256556741597213128106894034151819400232700439179308857433630871595358211236365\
391993059002498109170228492107669089477895719956685932181100898132083930709955\
531952239869453293035559176829488379399739523532164509576566496446452255938238\
529205731539250580186202201206922528628533950956783723287830156912927732985975\
096634441079"}], "*", 
         RowBox[{"z", "^", "29"}]}], "+", 
        RowBox[{
         RowBox[{
         "34119819502314130804841798987646816681668296706268332692090888155874\
975314520765274296927163937642791988654578500249705666624611830811448235050558\
266671788543879221223681505096390938525901036078140551484188530235781691920555\
543384042333956717317802307191606281327597131376447877479634181333114097266894\
468649164893549046346254618591175856346400463564858932041222680280160759261585\
899671128293280869311253290271423973452831450087938059199492865512732357791106\
169116284616778973523782803022638036936749476117723889967259983601060368205", 
          "/", "15089864273654137745868292648116129528952619104587106201740056\
417825165561805680084021582079435153124858904254781101490309247510575691436822\
676802392925144942804722955521696081528260336590028750057446964629517588819373\
630901067437491815296204630736637460209430395261377971690267784435822390112728\
852793753102248298253205642896902180530106147961017338962990808318875537638959\
978757015882507963732003259146539541459765571178948058618909846801807030344414\
676285158385325522167581981086230275765680555861105350959047141221634959687377\
5869709969711"}], "*", 
         RowBox[{"z", "^", "27"}]}], "+", 
        RowBox[{
         RowBox[{
         "14463472559844613694183935263158914167982551386899254591736553500557\
253460922087239077182243835144334826533201637723878415367203005710890930699621\
122112480262875552071394545539098296659490393682366723420189172229875702678243\
592374722598055829422624813700801268856157195721350250382345280855705488435124\
232365557861858027204201411306988767702687985402531416250402882037733651890775\
673293626059618864695718796578029648442307687835546709129126810506386107883172\
10730373627378827194332498265154360160519227694485048395460188150600729762548"\
, "/", "1508986427365413774586829264811612952895261910458710620174005641782516\
556180568008402158207943515312485890425478110149030924751057569143682267680239\
292514494280472295552169608152826033659002875005744696462951758881937363090106\
743749181529620463073663746020943039526137797169026778443582239011272885279375\
310224829825320564289690218053010614796101733896299080831887553763895997875701\
588250796373200325914653954145976557117894805861890984680180703034441467628515\
838532552216758198108623027576568055586110535095904714122163495968737758697099\
69711"}], "*", 
         RowBox[{"z", "^", "25"}]}], "+", 
        RowBox[{
         RowBox[{
         "43156190430847749512487044153756201855847887962215473796072400563851\
707951128316005935538708199742399203675053205640409952835499465840094904846260\
524305443466298496695131017620252986240479402354591205798487489265736328989935\
642084400849886545294101337574678870075656579555122420096851221774441685657694\
120523798041175178648301408254171153145293358693060217515377793228406321179576\
182332415249079259099119105448769730344915655333614286382877149501443504878337\
704668492901930917965774563576707919907865557338807025152451343513559774784156\
", "/", "150898642736541377458682926481161295289526191045871062017400564178251\
655618056800840215820794351531248589042547811014903092475105756914368226768023\
929251449428047229555216960815282603365900287500574469646295175888193736309010\
674374918152962046307366374602094303952613779716902677844358223901127288527937\
531022482982532056428969021805301061479610173389629908083188755376389599787570\
158825079637320032591465395414597655711789480586189098468018070303444146762851\
583853255221675819810862302757656805558611053509590471412216349596873775869709\
969711"}], "*", 
         RowBox[{"z", "^", "23"}]}], "+", 
        RowBox[{
         RowBox[{
         "86135211070887900293080253555132649588947536178586303296956220052811\
606775512156806217545808343344458144745052461609681033003053014817203066158298\
636295740557029659402968766078754832150936672315075827068921498009550257710384\
038064937773886465044290539487702320856331851663412317787970285347670673875470\
828377616432488257983203066904920136571553985444214068741201832293163660803794\
318842241644603132198366503436597969563092491593202019013866766757779657379406\
685635926966504989946317050832038540046471977002175884900670107750098542061768\
6", "/", "15089864273654137745868292648116129528952619104587106201740056417825\
165561805680084021582079435153124858904254781101490309247510575691436822676802\
392925144942804722955521696081528260336590028750057446964629517588819373630901\
067437491815296204630736637460209430395261377971690267784435822390112728852793\
753102248298253205642896902180530106147961017338962990808318875537638959978757\
015882507963732003259146539541459765571178948058618909846801807030344414676285\
158385325522167581981086230275765680555861105350959047141221634959687377586970\
9969711"}], "*", 
         RowBox[{"z", "^", "21"}]}], "+", 
        RowBox[{
         RowBox[{
         "10893582658474302867699958931818846591884961795276024915669664828734\
636356225238281745686954923799981311438167713926516110463705852524392840738836\
932294197800977955879323738666521148385275796497283601558675618972730654175662\
414226976212891386836270677610564329201080467290632207822721366547989241431461\
092221472428220904246754440331715173462096232022604007098349775310843671662037\
379735023751446634138734988336028440329844746440324016801994648981267807124153\
907406102790362585511699736094809611277328622005258414148186304300269310582637\
114", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "19"}]}], "+", 
        RowBox[{
         RowBox[{
         "91767970059881513100002371223885347137593737817843137233910586633307\
902361659732636796965882277779218225196341987526548857496494678105921369011527\
595250072916302065408099674942909026970309252801091651653775008938133870476092\
150072857229033498298297548982815565815377284193364518974721824332470667657457\
270431929624441065822283282255972848720805966423567878471956622228761644900914\
019158170929099196273705483964240200958765628890797887655173747570944170852480\
973922320784478661336200389060576281106075986536039137148404857764435334587287\
555", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "17"}]}], "+", 
        RowBox[{
         RowBox[{
         "84574294422002193747227705519402130895089439351936655841489892768764\
792875498512686050626075248503832578197704307435523530435470895539443157394730\
768440452428055215900475844545702828775691698071148086958866013490663877314855\
201531101176360118438733148877256182044608806050414578425765342459871927037904\
936345541356473080238985881333110969538359146066674231015468060236012382560100\
964385306283391554719300951448462882939755321854589444064484905385075389389122\
169399817679324034151450709389473629354377513823658236151338536924179271505340\
0014", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "15"}]}], "+", 
        RowBox[{
         RowBox[{
         "10725398630511310014953429872799033188248753499537994018666766672479\
945533054976645896183819320628082364778909712518534099479292222754698905157960\
700211337520100270813856281451219966050683400627081249820259097207977349414060\
844551088855530863781384378384182838614049195893825251627721261010540397263652\
575200758266318825595524741402500382728674027734593003389002254991383467917009\
143092648684042829455226888856890004533352909552063404659288266830020697765207\
400593227508709799907910816754092556577368166608313040585172183054163946946385\
07380", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "13"}]}], "+", 
        RowBox[{
         RowBox[{
         "10821516487923910048439152943712987554853443657792755002188671013927\
341798739981543948592358801244268553121429041379539019165259907055027660278548\
053223925672272385540557177926424574615925934708654395339970754055410396467452\
589438149088226235047594476408999645964687540625190971967252868274499353316750\
750846819253864540433744927954050062277199386896335492625260566844522370746172\
898767895583990126721642464397059858168347807613840011510208892115819700557829\
946621516443786288829688341165230960886763765040767009804400832784575332110076\
786654", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "11"}]}], "+", 
        RowBox[{
         RowBox[{
         "28584012847317669532287161975250783178147752474651691814679652936495\
654741501782356616414349693762925812471351140231675845419076090798952702947098\
764439634191401079296248249313011121865682156408791955456571461400031456683541\
348995721917467307069567306471656873373715398228030176097964156558313893800086\
543460561345580930668389418443612516891006432754306325844464305219144463308453\
670962464132748341089635774179935246036896112351647134917150049713800800775194\
770676440050423233633230035045384573352248142757776328487215402987849517438516\
798496", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "9"}]}], "+", 
        RowBox[{
         RowBox[{
         "92307546705618349553867098458188072962473997630337221474305397154365\
298868127918154310627901161339694036235991737551406323570321925185861251489421\
207225835645696977972112579614201787370699178389846730861850796778926817802265\
000035901725033026663024936600209793385847553318273562707194920123815304301617\
265714005175001675798018123518829403436773660914927760190101465331955369412898\
000809001721552297740005013322182735605733095256235727333708454538706790413687\
155570855502822933566593271823013613402975930022203320087709709806156742357818\
965658", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "7"}]}], "+", 
        RowBox[{
         RowBox[{
         "94215141421434892566585853835184138533017787506643040310387682791114\
886971187948472081153646903363288900707116790888892093645792854628657351851625\
096193578813288902414708033489373552697837783565977378389350569314316368698006\
929054813359899977430758762971777238620906032280902731956745476195406251170090\
453639985804798719196244636836552718522395970281042453513337455337396675822704\
551703549923048589769931899682792052221115136589503014013216003246544236162405\
029299168998698667681587687725179349993293372604248675677493239755551670509606\
742313", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "5"}]}], "+", 
        RowBox[{
         RowBox[{
         "67469882046453414285641404911670853427563959100315308536640676673720\
653975397198752431630357461486348321412422884724662272128025966446212173503638\
904872653434235581554154258087652035204798763801581023888153937734229892895817\
893753563832577022099273523529405088833586053207491750797294487908428953839563\
708056206665596716119718346448747388123055569837969914451758356446889413254909\
931678207014844261763758539927566870679075551463950019929521519735278118732396\
556184992150519449723515791944471046482395886578174509573112798776944369010724\
9640585", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{
         "24499107796112532672197057599980735525241447983189627509043314948632\
618470422537044892052945696395555963658244835959134675424419933033609708409046\
352251805179867168788362167009443162000848506604859420404146306781353415451775\
733595083523610535852315550581710987618341698147815083089021723329219120284120\
807690528774224824275238731990795714445205413862584720168555405412755773497133\
108614947543768217813616796380201190419451659226862897470537518823648657924003\
776232868096195778474386198614488741188208995239484967780474854846243989953585\
7181416", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", "z"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
         "18782977666857226665689897032122091464324893114594397409014708183476\
093145825057984944640195912344701955459382623068274573162814148885281990675697\
418581577220481208167974015731479992218805558183564976000619446228315960443708\
199141948403009523068501702216012896783938649717862247010851062269372599039688\
789977820397272811820791578039212729110861682644653056534081591065205148370961\
058440297186245321476554711295528798215503074775212070254430191828603516031587\
2080961929779531312571607367234396", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "48"}]}], "+", 
        RowBox[{
         RowBox[{
         "72241885868017366870115344026379983198432293186214720181485095349274\
196050507226334825466128694332275289974894041813671313078673004012453593266301\
330324267940745961853924062720569244546354108449904109522470855293654056604618\
117446846552575591009969436838335285807879209154929566367151368974537129548612\
412253233612610769762928942621073554100740416399322211518290658512290956263853\
419040068462803473868071391360008133434259239694589207249546196533526520864401\
50793913348620886496517830807024862", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "46"}]}], "+", 
        RowBox[{
         RowBox[{
         "67471739150288676915955135892990952520376986950244282559756857922987\
974450505977686160347089674523534663847598870753671702104910746379750644307595\
360081303760341641389788369758343075078931781523450847544250338869862576169761\
952325210883865633332790662560523468221358845680494194550044240098444522489528\
118568374771812690917293767606597213125820281921845370653382983452372004258777\
887328075349147531320193637649704095031054613654068941169048476975303108884550\
08916379120243215972690623606136261440", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "44"}]}], "-", 
        RowBox[{
         RowBox[{
         "11865760770717627891412869550203518867096050614971087899744767241034\
465197669930023684681218966816570483203127732537176388136939794680047784214887\
631566209016699779243693058991379433528209928823855424490268996806943099256306\
421912731978690259589105037842451403492225575810995185085145874156817266224519\
044059592038058634099393971356724610223692040004539965931992868675716529302581\
659674775554880486298454486625019189842635430716027783847743758717178903042842\
59509133054386996295217249642442124753285", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "42"}]}], "-", 
        RowBox[{
         RowBox[{
         "16690947273043065858132330267914785239665827509316334499834370946450\
431642307128357555585398137174151999322730506634802880741025874478814974446746\
912885739845884946530735570758557518533840450310316791270645476334190266778756\
084574891552598137083655435616564279120732914135104224459444500645586967987128\
988832256215893465464023588237663912160527828886957959593529926893919801872977\
070421684726637821239913805350765699690628465806930921663850479580998428243065\
6575580413512599434800293871803700837648952", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "40"}]}], "-", 
        RowBox[{
         RowBox[{
         "15830388123360675665718314016430026829017597411716352260590850805477\
631644884515005352151906947953190607459565396265834831337059040556925484934067\
217780866574110424598969737357017634262518730411314548347515855414810954430049\
345930098016322372014674864597037883305138963038975448668529599359565979491075\
157851139622802960761841645749289860931038680859902567821867309574834020152993\
075490285372919661045820761678818919070552068124134690606116346074118360926260\
7000659763352656906655381196526440814641118543", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "38"}]}], "-", 
        RowBox[{
         RowBox[{
         "32304753713860481214880673606991771794677823416760768535893621492432\
265283774756975536985116890116597551361377208499224367351186823689150416902248\
808318300943542268365855296983563495215548811083908596693007832918979120180988\
779325356634559460784769983936794485726625824179349368431072797076708326943996\
085524464063210052037585558038801656568316640180467365354595125082806209888195\
532121438990339089895378700309580367765793325928658314784648066481743039273003\
427781991315910983145882546860248430077402309955", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "36"}]}], "-", 
        RowBox[{
         RowBox[{
         "49609331383138980597296361211258042766516378808335022898324589356416\
686912983732258068286823593222697578149081194255706751752053535019504565493284\
984198363566387926190229301549195768244536490640804658152411913818610975296540\
823942328087737973830922612700913062729115852518869808991685927235917959851107\
145641248966811030046610437946213434404304420887110103774010354014899956256968\
103657194847721709669509342397765420889690782264440023596923408341647193161314\
67687024933149029196961940474491298841462549609279", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "34"}]}], "-", 
        RowBox[{
         RowBox[{
         "20284777065105511724716112030083064958167466337478258697252626493442\
204516808843269158043309769254272015131871752485147061989524263281124114031274\
848572975274945292784852122436048857961108005585129769428591582923500891826517\
130001458576725709813124826599372907662972080550057665038307393677936292656823\
243744663359614507747307632810077336570359268903205148628127645260771082094638\
770251069109383569404468117574581678665175141429729122375625180896420184050193\
0889591244439913512917948282201755622020049143372031", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "32"}]}], "-", 
        RowBox[{
         RowBox[{
         "60345472420224367630805811337311354585440490877159988397291388126610\
140051839940774156898395099682881185481528762629912699564950098651286469064735\
479538191016679790998991745029006238452746698426876061200928095025340880024647\
347309729030583395806169046538193423204004864667849952250365399099932162912819\
323340615678416012459809546217229807124006044293372868662626536402208864688692\
782850056661944263741239248780079579247155089408859537267553566000335104840638\
475924809520917703577840188157017827873097172195251052", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "30"}]}], "-", 
        RowBox[{
         RowBox[{
         "51852995886727495176478591304407598431672270453249897112674513521156\
491217475514427841806707113927452139252244517145115262572224326169434364162478\
821420242033159747108950905843129341671474781183786811633237757111392081621715\
573659218843513140431699168887843138801023012807412912618265874510849034933996\
126981842787217722036457024152606799173829207173864943207831693556028809720953\
187794685779164507893954598909787531816819319934327033999205364753659869636267\
1668071307343900539054113318676513752360541597074328260", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "28"}]}], "-", 
        RowBox[{
         RowBox[{
         "27185555411952283086969575603513799026501104132584618864707681185094\
446784749293710131731833747833057948022866311560791718859774476582882617505837\
295519551352146451956334109628490695135200657870623509780103978255910867723698\
766098683258341734796216253248682596619156340378714224706769560755230484026786\
773117999562515793610517112001695822048431147916292374519962440486754470160020\
069335539251566429431082343000368682890065103979786598195120486395664616547936\
4081851460143329920913313691429286848226588057445619455447", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "26"}]}], "-", 
        RowBox[{
         RowBox[{
         "11547055912324901166438522894440304214864429667777014358202696333412\
315323516754457890832199290605278850718185508848712621880911091758106229970255\
650905408366704835827704820748118880163936475180423562692622542046086460513940\
460155887043403332801046184368354296600142268461231423696446679186715553600675\
183422532811639007369285651856293284724301658546586806148343955879135585851336\
779296077472465161356522475880186598709125826950835533499073408648113308114066\
555325594082862834015747977721216920601526352554112144058492", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "24"}]}], "-", 
        RowBox[{
         RowBox[{
         "34563769675211252965176668469655071299301294861569313954496005136189\
325001058775912419156476249053494290568891517687007916187203383673379927458243\
732806668177000284913850874571181363575050050873274785838622016539992840816531\
173424566625906135187962451976632312783887655085368549727819100135731682049260\
128722612695804296808467579582720728527689237884481232550845732230748241567590\
825699955357149821586451826608942953367142911659565326327705139647692993143063\
7849147290250118913944603560818896398152597203812585720004237", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "22"}]}], "-", 
        RowBox[{
         RowBox[{
         "69364933087981810815343171062115701751849982517409836957610765490333\
536740454521225460005314327868809976114428610501736905848354070430042943590182\
212780376850185483678601563791015611277527108738880169846634579398974110579154\
881836036188524877672864487965890025281274377284814591664499657626100676237861\
781784318693331581035729397300780846208447006799355723195387240493210399851540\
900021878326175748504339828711569121634980400838408242259838780419291087007932\
73633023650613573956926178881835888894638545258826461946113602", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "20"}]}], "-", 
        RowBox[{
         RowBox[{
         "88610693146379091035444368350224273490439973714205454101241152907520\
250973175383531513394157125228811516549049312063685785320275113948819590152069\
175953630581487296933296638498187783161719112610968599620561162875326480757076\
646628370449709110145038473075255067548336427939814560468197060274217584750460\
636175185877276234608766819712489400260925975383243142770271794759927091415052\
045474471328894465726329378747926170455433630938264445891948602940004654826719\
450086020863572717585384593870042158554321936966451212694021511", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "18"}]}], "-", 
        RowBox[{
         RowBox[{
         "75769809475531890738682181899462806734837412545941095291790572705638\
433187735062219749015169034408694825266600451831306151461412955428978748564467\
541239214873852205052056620329807393394361787335215084763962039186552262316493\
824380030459394984745486117649214895794342310233415152356395535422599890391109\
468269686559221148695908666655054215906918446671503143518771308511273896139613\
362898536699973702311329338049109238180404125964742786877349125053458690785966\
7017704674087590567552576128854879492235964495614269677292154205", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "16"}]}], "-", 
        RowBox[{
         RowBox[{
         "69716163105002737678399720714598870915162355655072771909187677907163\
991337308813516490634533037740151790201611838937938337740936910041856044785291\
286470343848302005959726029034712750395273058137158794428471287233948783351853\
262071480606414736466812112976450326374176821245184625730014041053712816284048\
494497227922106763030852609614184575098514937413054893669153158261892328720695\
448518375015277085292063009814178551847397927818721780809077768504471447139314\
73156455125402345449067268858120864407619380105775251623700796893", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "14"}]}], "-", 
        RowBox[{
         RowBox[{
         "92732700796121989093113353297893340982074659311315991731832074105169\
446060084813830171630391433918537103083270921876913744163083242717713756989624\
542459122989501162791335268024475697582834115078598867850083552258573038316573\
235831578201553503848380187500427267140984834844215510052437631895096375416378\
474879844768127195677370730667450263648152953815007562311521793989467515327868\
842025867241344824617223142578221941933519087494433333314826200755700033102205\
52672476648545044710364269253742088254782332856586337372509130863", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "12"}]}], "-", 
        RowBox[{
         RowBox[{
         "97401358507211893997465528568339571472327202288088444226004793706630\
514135071891603979061547993046332344532538694070087006324044772688779060961771\
791664881224989959118186890025865134013961707111554554081090827238091906606383\
511951185166096537909940427055678138804641519268255284851450400557023951120764\
233593285397700033138801779380916162643240894219928272814440508840052101907899\
743622844174370086428310695271327974921322947622523940086462574304779540863583\
056386341011696092473887363264761058054324769446733876508341022913", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "10"}]}], "-", 
        RowBox[{
         RowBox[{
         "24991851621944826983652767207029422253700780762353675284841200301745\
148153897394042202052192347404041518762750874304351082944108338460910681459207\
674472298125049872601913828427758592889639151228922579606914640587440083790813\
085062577168215048705557029647350861352876874511640503269979286009715798384893\
475732684532774581426012245660897010657249662333121326761622373324669185124687\
813818419874666461640194455898310147868728670435670564944952832714412921287775\
8569612408631125631786079102607723106256705087160923118536115718121", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "8"}]}], "-", 
        RowBox[{
         RowBox[{
         "83466367588812493818799816475689957823839579060826216507442886588733\
641923393473946476924400386770693333633368043287884280787635801359231653693987\
438565112128843201902024791966089424930959146451097946766700540894045050111660\
611815446472379885290032023443364308779889701858020098944138124404428673189790\
871395647219532815183068203974571457053408936596698611620480511551584518909778\
928245195630651783039620812247690142116460216081523250870941957896684164730441\
3568075153015845894749754088564614405432521369151659329327049419377", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "6"}]}], "-", 
        RowBox[{
         RowBox[{
         "79773300365803916312267830423959463364416285438263410002593814845438\
240201585837689259770978857941401504512938426404110807112510242419716516426427\
257196939625294526623802353465509141898171711577939171863131980032135367762695\
316318671217217836364125265464986600988244371549038617158479204032413822831187\
658221399740932266939875394261329210276756892577951008098220596692488699429346\
793159499415217144608189414087310673621684648181133255510104175289470277825415\
7589724466796743584895520955486125598018341696823763473192464504385", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{
         RowBox[{
         "61633745828796011520151034526510001557024470199176764983767375223172\
723546923702485942803826677383478528277228221378134558419743735802969699720302\
281350838357439551540287603037463997255102178956740465882973368885020329781445\
834967487919554938313192767582213499944468937688689839465776391516061917879351\
603324327653477584615761474728964560799348019366007906284499957563124737047419\
710905139035768167524074672728182249991621268810807983279933441097795009005395\
09273400894645279865110120070767288957652559493846483912353513066538", "/", 
          "5504618174191974487392439361956469808003451898416336270918806444887\
894000157530334976249886708617475746768170876578515017264070900579864299659510\
411039420436870154293021113846895385567457480978736997694749814942684892761644\
331483486626240600912491981823150878538142465731741787500434041083822262008506\
293123425786423401703233698491925764404194652750646461641452208779513243498843\
224486097049339605187317559656942052559264420112085862938462563312047083431466\
35825445968646083376638304615383391763113422391272605005476424670879"}], "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{
        "235499300666811464682500800389640921239676537333943858491240701252457\
913272623722482018864900467054392979578088558981280600836592991772710170119686\
809660805440910454321624849204333463463703414607781806710502249182238878639876\
564974465730926318132030721777397537401827440574593891889819088530992350820053\
175350188181768559107220708868416310495853931484368972306319646852023988989572\
123359609633015298010374293034737862701369199609111242195953468432708347035625\
5270921540176916856707068824153777307697176615969098745517782481581", "/", 
         "18348727247306581624641464539854899360011506328054454236396021482959\
646667191767783254166289028724919155893902921928383390880236335266214332198368\
036798068122900514310070379489651285224858269929123325649166049808949642538814\
438278288754135336374973272743836261793808219105805958334780136946074206695020\
977078085954744672344112328306419214680648842502154872138174029265044144996144\
081620323497798683957725198856473508530881400373619543128208544373490278104887\
8608481989548694458879434871794463921037807463757535001825474890293"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
         "61615574224291763318920881223852976436063854191663834423959999724558\
969496314565233678874957534554035568484969946550905996969901018521777681735458\
705996550706284369653662044144548969446958548688030104779812396688035387937590\
871551083986745188281944905594642426819448140879791127724791221805189839977159\
396975067436883252467618119113798358659998646174869530714233321977952892385959\
286025525780493253925954395966199453256629398465807230694732957453689574542117\
887853507119710842752487151383170", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "48"}]}], "+", 
        RowBox[{
         RowBox[{
         "23442147564183851374600655345442912214783085091683566876068437041069\
202448202909288139721013531787976615674368897494743800591547068078848962492188\
260744985294384651807526602067708069223831296779470677213413834246424642136775\
144982084437406904174120931166865850345176376210641902763930307944340282134867\
975054145200692811243996816335578209891021291584520554907897249593094597455747\
652987764933652011974213292882021600191782104882153849389533244754168887974689\
52589532593254304501309332085292026", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "46"}]}], "+", 
        RowBox[{
         RowBox[{
         "22124211713029486376075235434035650038600851228317611037381012120002\
805762202575218624516913978176484801784992843782042535983803034844165484099118\
620489961997260065694115163466927522438280768123237826506726347276565007848822\
245585646051744321575011821806373578914672163557987051205391556705561069815845\
937984171416582685913776229943607845888341190232575316183032329924664329488795\
549122565435882027591754473578992474007993729764031737615338354046336255582753\
85667356907095605220069049328909746377", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "44"}]}], "-", 
        RowBox[{
         RowBox[{
         "39016089245349914380150226500791203761677880445202372058558568121490\
325013850086733518437731479620112556710994140439359422832898037642892873009031\
845413293559077180255492725913195074008787230161653145110585084818494323944041\
295130947586943176620468756089513134028125994469547211407554013816250876827032\
362635456984392892263984912604206457315472576124863361126099451046756830191185\
325273270890717538488473934598339639690474052697634683234534442294378001157779\
1753851616520931786290659938363077526817", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "42"}]}], "-", 
        RowBox[{
         RowBox[{
         "54698173585917486101403429187798491033134984677616033749440372848497\
387048931402346655495669647930758406711373957416159110726511741972844559620276\
349127653726754748401218317232180094507361900834340425336536493204897343969196\
829251104196953056392506321832430107698805896097600554495183802721156839021927\
998712809147108838133762414133239600373257064585782465582368980686595340941020\
717041289419870472005821684616744491515933196893721909449528879689359936315698\
303812515786071860609160653820091628193271", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "40"}]}], "-", 
        RowBox[{
         RowBox[{
         "51862080414905199687520585516772512264366412796321759010415983288519\
298777347586471951364799801489267800953565206409887209953673563114043076316964\
699498800985660209180031770963764935377847241343211248736176380038890169853512\
246839065217199359864475202917831407907234703694098389403298055144197920762536\
788648916402234971333992486824060539730270261910378801325850707340425148919206\
278496470965304928019145015970466155741830403805438322722171470933343955226377\
601926045765200262212578969402582751779012072", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "38"}]}], "-", 
        RowBox[{
         RowBox[{
         "10575832339069021922330437975537364977348181771345180809912548814265\
587371860691245439816590655409870292641733617933902105150025198824558317815591\
575646295891717954074538674505608822845767612459969028254498948127474480854044\
153914476222949398723406059547641876790884209446850775065651515656321924593448\
286975218281869416488573084447806144110354617416760620823731104193673623496428\
001608639368227917945233917574262416367519254683373758710514251880715867231480\
321475419274259180213230089611227677778526198102", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "36"}]}], "-", 
        RowBox[{
         RowBox[{
         "16230344620386886031716612149088506244235598937862642139546513456065\
979754488602225840788435536424728299733531962572774880550245162546038772191411\
025576763700852518872093717013353235693505813752940479616123598587526304210188\
725059988898827379106611322441170531923942086692750669461495650928656915927029\
619627906446627723339057509103517356323315617877787757774788903018322794209653\
607593207038686364128429930207719213096361262213889754862838881664727692863004\
88262578311956667469676798901320697388383079880110", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "34"}]}], "-", 
        RowBox[{
         RowBox[{
         "66320488642254887244496210216633289520602882349677935119090094126741\
891754436668705418551941729866683867119112226104020172210294324976449655726767\
409446946384483506716925112867039202394926760920265623548469870264634251983278\
364083585748666352099510816252855486025613701162879286716171227219371503120466\
896441272200310300742025987658843041868871992839127201275417157352899931867581\
962021289625979484006744078347646018734600832331894839869965511571839691191568\
047713598550637634707192367584095139771164613996360", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "32"}]}], "-", 
        RowBox[{
         RowBox[{
         "19714509492554127994234865216734251156360479246300908798027954826104\
238506299166011142305750028330641596676585149093458038770283526030716789850482\
733480052063066868497187931682949338684724553372102224804412176054017142572696\
152853775468710907402095469201108580944510402087716717105174125526229071762822\
792828517059049771871328156977558184114397352372846431806432702228542300860675\
369984077353519779868782298459620315361707280670179128197203349610538850458728\
404979656412743328213073524497502381605732726813583145", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "30"}]}], "-", 
        RowBox[{
         RowBox[{
         "50762515798508914921240419929497747276088920735894888314496618360926\
802222034591220432164189142349402754915319133564125453225628684653067555556317\
360809689514099216582343753092162054777418512735153543673796085950273854790765\
956247422727110564743865252613613388863496338920926959235345475674029395905613\
924462938122536607849590054896162983755394690572497262577432659943280616428549\
037463213030699762060685125032884960640779446352224084146748368067187457791099\
5183453248555847110548373952324976000985614529874728512", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "28"}]}], "-", 
        RowBox[{
         RowBox[{
         "88564716921058719315341860039645251536175602508836268490729698536997\
760581930856909878318302601546819253966366573162170592439518654491924436713676\
108739098684548062835534760282416227654768770141778256717947370606894248449480\
514079420079954552032893800716279817150564329285402611645342333818703664726363\
917845838926331699964048665185193778853654324063486099306753975810459563340519\
395884868430317520195939124038402140816064387562942098584602806281464065619854\
676022217276956096519511417402273372221381585284476523243", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "26"}]}], "-", 
        RowBox[{
         RowBox[{
         "37524970816389574248546852667079284367377146494513104491748473978948\
127579870329929409911406604146557249125732942313675622590622824424909425137620\
983338287256166197347337774073369438073260094414702877740223956761906160258153\
372669591901970526664910152256411412487030547729690304131414971676133908045319\
235880280536612911260258877547871779454395363731590687023319786153806457594908\
736822425296736763621822407751639976459011471529649054937872596134683041623356\
07251667790473217070937773122897457050557992873545722446030", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "24"}]}], "-", 
        RowBox[{
         RowBox[{
         "11190580966463681087408450296703033822348591123705867530529510471559\
841493942797722572893117447977570920509679792707149059302809746251152036226540\
637084000141050356056165864071022770669574046470789036949914872174466665521376\
659103113386540461317136025367295656177034745031926250753854059377223348549543\
708088026857857349700768923456347915231944112519714181832357104508653479248695\
556853846018075719235044764688234765860612513413488038507422019935413375844956\
7713097359902324722693710959500859103616709044240785467821188", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "22"}]}], "-", 
        RowBox[{
         RowBox[{
         "22324499854194685309062332338229657338974558468238275852770945077310\
225374222606235760297126870199658459493464056786763928851341371520418060053242\
531989900647498758000466443682221679286115796809237368883889683567713672850671\
037845964912039286121163644362115916272362005714821527713164600540904824188723\
299891202822963814236407657515716969232825925971717101470643253965157735467105\
288805622813231807295825508068556089644868281454698826250545795969492239587163\
43287078743434999462148444732728979342837928905757424507725817", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "20"}]}], "-", 
        RowBox[{
         RowBox[{
         "28245479150259810594293728374636766823044489522788471037435345355650\
380260193698068779227024310800873289231354175044706970567241698023242627798489\
396949954618203053549855976326217820490226263123436478138844261383969163971274\
979250380633503141427245569199492638151708050342489522516173324854872780386216\
181751042879586912098897787704395621208031308531526099448099842981209942662182\
722106806851535174712052041623970310259767219636910623465162830492889500413677\
686592117591101671506513689580784833818384789020847192795637247", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "18"}]}], "-", 
        RowBox[{
         RowBox[{
         "23893576428892570181733742587555761249479188191465443243376522192513\
874437975151102318927052338234400812702891984100978039796564290580253609290974\
533490739110426910594051817304793261871080410900261411362250043923900600233735\
261278072276416124745160370611985072545331092360598760321296550603099170959597\
388809011021229772975702782318269108297087418714272009150038779735076000434295\
101969263854497638262752577743089435959150484783302629575669746924422733359393\
4228976871459089052713912775730590412700690731245465462395386144", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "16"}]}], "-", 
        RowBox[{
         RowBox[{
         "22145437084387674604865729757072133917902717945179925444265921441468\
705459833522276822590855452571748199610050619639666179314606782579462135469438\
044912065031665346689037436234702040812077654756700501178755797173641672842494\
489833662105153948351701575148183367053527608190833777462426904514882022142111\
846200731953683870570317385801893399256450044149885017741130934243930854807631\
194954392905990637132631603705714970048482814779581878469769692230174605683918\
10303923203734456595165146471046659728900519491886322411995265296", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "14"}]}], "-", 
        RowBox[{
         RowBox[{
         "28088763172378332340161491006205034560206323160148742183875895745063\
196420938960623338146118551118912494816734815977180650067120717062939507609461\
998186306031824253216149708936044548411550545400430644208528086647525124696812\
003285949039672694049449139235828999875944557624242400518845557511441064386500\
219499694992685916259984510562454882583900541507491710533889355957449691650388\
554203551942759312500680668985002359001181315262739056803711884097604108044581\
89207141599577496962707202195969404578423839387580942942689886629", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "12"}]}], "-", 
        RowBox[{
         RowBox[{
         "30388945789610902351968582562972813880561912053157464146878081197551\
322103610644038763977485296116550857263652362919640255896781234995405517068229\
907353557711531118463787700148690217149706907169652492239491822252478400784389\
287079216717447253830973300361803500894339783711077685585711719738894396980672\
784760030240205922589582771368150178667135110511958028447188211017926134944185\
913034609079701247507028757685824177631090472078376665534817400906515639426344\
644806807083368186017554714937855059494618730510831302037850304399", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "10"}]}], "-", 
        RowBox[{
         RowBox[{
         "76993556669222716185168761890700294545757829137227912514177666038285\
131603046062101882709404953772478318007151800626583179179012250371942313068258\
565777947315397063464500195272610002652884050274190148633176260709370734696030\
517191462310429570017614663973416194561249722755533435996598694840957720703896\
538115663501478194440889008829106114876855997363598233541662225287454473592859\
282265713168744846036376943873113788152344186351402416142963425577895236225148\
641116023569839857753121917769275824172464016674053665044876423933", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "8"}]}], "-", 
        RowBox[{
         RowBox[{
         "25309312382249252719015591435438663420664073340735460230152051964538\
880249611940003654326898338205944225370233011013924681615823227905612235509494\
660439308883663062575427003119322684790175882809757578277378215749836372862782\
064730943221336547962673563203772970144694166845850976378117014566756001856424\
988062044893377098464808004411589076845736422030389165165039681387243248523849\
996894076787274754255594631246642817656294946609920780235623017386006966532938\
6271312461421247889489030895774327335995402595933791715745378107220", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "6"}]}], "-", 
        RowBox[{
         RowBox[{
         "24578662131710454435728431966302737801080268980036258630284306771294\
719824968505498028841978934538144194835416008608797392524459342365837965080209\
209360487182816663029357177060557812746333588351037592932775462190757028522499\
975355158086934097615187312437196048421799827952094488573885555576728200900842\
404927800145308179506690821605790187749955401701837951606064550220750915690977\
286104868181921839039675158053511630171601752699175408417536818256069465815460\
7661433711482980267824092231493950644061921289518062246752340711013", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{
         RowBox[{
         "19013846485920986490680667150796718161479485174404871219416582542968\
146618691954735500856828308703817645701421596132156687841240952364146554295122\
870783727703502968695250926093487403025005080298379315124958356637803230191126\
633962999370696724771973806764263949359845836948105831544128450140970122031275\
676906650883159571695045553086106486057572619817699542893683529157121613864413\
290894660435230135253374371649449428227546017152342061995513511279334865084101\
19869548995575030434835523892429776885213135969146752673227986636198", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{
        "767918912810040642921453078547999714651881203330492618641003313608121\
865905438957033672397571810994571914333314792281101202897173837289535986283247\
434758248692074824077978086647639986463714040132272147917211303636283851172004\
443655331999262821123658184522904122465140538584205133234078047487677006398112\
046552326111698102104667571174070793697512109389761553221954631273147694963718\
298809971073265415225104678258582090296388910781360580277412482807419315896577\
088482435484325724665388204448975394729161246071591727230867009884", "/", 
         "61162424157688605415471548466182997866705021093514847454653404943198\
822223972559277513887630095749730519646343073094611302934121117554047773994560\
122660227076335047700234598298837617416194233097077752163886832696498808462714\
794260962513784454583244242479454205979360730352686527782600456486914022316736\
590260286515815574480374427688064048935496141673849573793913430883480483320480\
272067744992662279859083996188245028436271334578731810427361814578300927016292\
869493996516231486293144957264821307012602487919178333941824963431"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "31949948216492462460921341845261437963414921460291004606764599\
322813550062278446666117433844725055683823686415488645984980988782983249666942\
715432846764254711331245122605661221416851218596927530647592059093282192705463\
046022558887870461825357274074020347134208173327002511124514570002768541201691\
808843405007288040134104308357161896596300105015250206567996030794653511407462\
056434647911961359603234961951091571126087999614733534284916898222015822748330\
222966268062257196439910097309256276338678712095675314517"}], "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "49"}]}], "-", 
        RowBox[{
         RowBox[{
         "12177478767311355073185656578681596198246845602614339481365376301849\
917671024784544730426633211900681618569598347728507027056346905682242997788056\
403773070238877825297419350196159918683686672839904849141551567769833553766506\
133926802155114637721974692005926303458829542081623755095411023152502176102886\
655451488290534449888249218697623705969810711796865838844707268752654284151392\
092419714366233556564376878583571580760695169687779801571368224855008758946986\
89918099052683883085986087602915680419156760235892865", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "47"}]}], "-", 
        RowBox[{
         RowBox[{
         "11472926052484752885593671846233023606488937731681828139658449128656\
480698138451545626236246481453058498956614555719690433271621176923241770800523\
746782127691153510845293992033369526218121745889924558694931474995145998685174\
091571771839328003351300570760456479903008846038841166070033723627205660464585\
902007883237727069110881811505207363320728798902617923227528454926039209245898\
939898180349392806049498035743611187824159883635164537710557537478387152800463\
44389346583197313289333865170792397396668102307938596275", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "45"}]}], "+", 
        RowBox[{
         RowBox[{
         "20223477722241017210800961336885585389019349986841457598627932026874\
568412304905414601094951849183609830067098921901341483076159299346816862862699\
462139286687823698561239620201252501085125055748672669376477491003499924683011\
761688823641853304073655561343635514991243373459525134709399675786569291437561\
959978752007458792122317740116751274068724674458099423039815416777555310090431\
893007915673382251131362446293047684431252775364544453817462458441010305976994\
5256066449002485181014249990236658161939956540891928492990", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "43"}]}], "+", 
        RowBox[{
         RowBox[{
         "28367784974742290659889310019329544175920351075972279961625036191436\
095301614632918638047641128811761435038811970135050380181470546382625944262682\
892964393010163028080993890603076681085851638506492420394947497174055107927009\
302296110552444125896385119785729465143008539386507725095994669446876088514932\
448909757989849852856177857743322142797043540717170353779074142642831097162877\
870953070926424883627524095796227080773990720445800164579454099344201083248929\
313138584600378903652766815209766203156049867672857888410362", "/", 
          
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "41"}]}], "+", 
        RowBox[{
         RowBox[{
         "26898143442205434894854496110921857373837206028005456422690392270535\
963168559756918975067391706344622225573632541144305709410297901526065393882360\
075311038268687566339110224866475272849418732322295845694237467625653302877821\
347287573291300916220182510604301176546616779078691446678205192043921499883586\
716198873656071778225241102187261876439158910426605998958337736425342544676776\
935426754090444719572742113740993476704160807409254762930681986946220268922983\
572019347608791390358821997220633800775200994643798559270317245", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "39"}]}], "+", 
        RowBox[{
         RowBox[{
         "54857659092365502081701108339594081368279980090941246943082055588261\
921117398154859348887568067186240375514543427605829630062163550849978163694203\
929402994633017582151847933303643619505456445164257911099028736573037473247978\
643860766630426981454700365252510031604611638336515654659998194739633703316095\
025167074316697074249978332871626240442496462078478395979394097434735830868724\
627907524179892539345848947655687672196816533632173317428076286693686475552991\
51893050685182563067982327089627048651490112442372131510202550864", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "37"}]}], "+", 
        RowBox[{
         RowBox[{
         "84196794901592631258968989810206754662243662823513759221166198452756\
693687254365490817703291038183270271688189960958962154332213944488155934275749\
865565709949399777712945285873603245590251809265006594175593961918297851385147\
248616682266820543805294232537338618962202936206195806715633682343644653150795\
610739345899270418566246177835158367438718082538438046005772864121701740469012\
081684286518421158724661650346870568120896297801500943748151730716464252329229\
8010931686622526037611895466185832702339654880471920794047553736680", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "35"}]}], "+", 
        RowBox[{
         RowBox[{
         "34408102087307269785970591053980567287635554493658334248623866226954\
063686747523166652872509824562472668916559766547020114749732365748460452605958\
673972917983752804421640614370530877881357509464456156906180072423251779715494\
836847502563856940961352100239854852084848505644539851294133046749879038795815\
836818979882120031493500951579696933508656542117534962375304532280609013483569\
251703887252525117062744336923260328654529053775491135314266302972448297730491\
163862463140474645286458807541722219443963012994618121317023107813066", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "33"}]}], "+", 
        RowBox[{
         RowBox[{
         "10229432365552989334249083727012361310769295850464571593119091531231\
431649918997182445925134224603549539134093799113095704729073627456197106183726\
048667278888075783372515981490633052633391259179341772363939700247889240508918\
385887435552780115021911120236640990315253060374150838863208542036632660145349\
702156066712848978436050256245800166765563636796720074566652353537188652640220\
291872400857924743920211214319723494121837878201878929853664004089767807198162\
106725027341271638876480987413978905839584570030383384533173168358130243", 
          "/", "15089864273654137745868292648116129528952619104587106201740056\
417825165561805680084021582079435153124858904254781101490309247510575691436822\
676802392925144942804722955521696081528260336590028750057446964629517588819373\
630901067437491815296204630736637460209430395261377971690267784435822390112728\
852793753102248298253205642896902180530106147961017338962990808318875537638959\
978757015882507963732003259146539541459765571178948058618909846801807030344414\
676285158385325522167581981086230275765680555861105350959047141221634959687377\
5869709969711"}], "*", 
         RowBox[{"z", "^", "31"}]}], "+", 
        RowBox[{
         RowBox[{
         "29271355278074817224965502824391748984434640885430276081124070639450\
595850504560142964724545664451115172498064768789852683610395145376523624721555\
910572327632345573089091089187368354681488505695313478670712214965194739509311\
342860248155559536663761447528356301632198884599731229008268740963111122281451\
315438685488905873956311457909729549651715776356667684199852420577092605447453\
109726573192826384036188494400515732004965861106511118732153067636102728858989\
986836394429167140729214504189597724405829902598757664090929272022881036", 
          "/", "55888386198719028688401083881911590847972663350322615562000208\
954908020599280296607487341034945011573551497239930005519663879668798857173417\
321490344167203491869344279709985487141704950333439815027581350479694773405087\
521855805324043760356313447172731334109001463931029524778769571984527370787884\
639976863341660363900761640358896964926319066522286440603669660440279769033185\
106507466231510976785197256098294597999131745107215031921888321488174186460795\
097352438464168600620674004023075095428446503189279077626100523043092443286583\
65544813693"}], "*", 
         RowBox[{"z", "^", "29"}]}], "+", 
        RowBox[{
         RowBox[{
         "45974156198595584159095977119547267565526060118392510840735222753928\
400050140997313235396834639921939810281112321872461467672581156414601656856149\
760991955887809775853150631487055134488372261003928352960518015987838546532849\
010543205089956931657792979196593820218798307415842666227478793108204022426446\
259701301488068315264654540225091768598984112058559819707425090865144739930626\
636007330576702298605079237270050207232710658086732225693853532907408531898832\
577006433486030337013341021664135106955432731502050185755752797288359939776", 
          "/", "15089864273654137745868292648116129528952619104587106201740056\
417825165561805680084021582079435153124858904254781101490309247510575691436822\
676802392925144942804722955521696081528260336590028750057446964629517588819373\
630901067437491815296204630736637460209430395261377971690267784435822390112728\
852793753102248298253205642896902180530106147961017338962990808318875537638959\
978757015882507963732003259146539541459765571178948058618909846801807030344414\
676285158385325522167581981086230275765680555861105350959047141221634959687377\
5869709969711"}], "*", 
         RowBox[{"z", "^", "27"}]}], "+", 
        RowBox[{
         RowBox[{
         "19486470479123030009393641838839333808762499044048676185875342814098\
093382922860879890115514852856647284935986463150349219921325810753613655282893\
382585989876584581692734234784099258902883157113023869970000327160756998584792\
848926238787512759530944929231092165571743720237677051526226249413880699649155\
921992199891276887392198137912558640087093998544033748010743302252268172780410\
722832232614529779011587089713361503444810345322711427953506778316313115071700\
68072786049763586463185972006664914901431302783582125142655895839196998659913"\
, "/", "1508986427365413774586829264811612952895261910458710620174005641782516\
556180568008402158207943515312485890425478110149030924751057569143682267680239\
292514494280472295552169608152826033659002875005744696462951758881937363090106\
743749181529620463073663746020943039526137797169026778443582239011272885279375\
310224829825320564289690218053010614796101733896299080831887553763895997875701\
588250796373200325914653954145976557117894805861890984680180703034441467628515\
838532552216758198108623027576568055586110535095904714122163495968737758697099\
69711"}], "*", 
         RowBox[{"z", "^", "25"}]}], "+", 
        RowBox[{
         RowBox[{
         "58142921859926961382783003753600258625437194010130066557964136979424\
273059461717779102615750821846760641428780379049467589535243371260528990959962\
822844925137623590687336437188373803567577382649280104201784321224248080916545\
276120746799289095496956104594704358784378063272186143345720601322556518784516\
958469999574576586465791937363534382858236940419372960887140170622425476538519\
760186946041133412468662490410644660540878998949750194437148264866342553916657\
670752765436032600196697703433516480826779096548393731319494681636358853659524\
", "/", "150898642736541377458682926481161295289526191045871062017400564178251\
655618056800840215820794351531248589042547811014903092475105756914368226768023\
929251449428047229555216960815282603365900287500574469646295175888193736309010\
674374918152962046307366374602094303952613779716902677844358223901127288527937\
531022482982532056428969021805301061479610173389629908083188755376389599787570\
158825079637320032591465395414597655711789480586189098468018070303444146762851\
583853255221675819810862302757656805558611053509590471412216349596873775869709\
969711"}], "*", 
         RowBox[{"z", "^", "23"}]}], "+", 
        RowBox[{
         RowBox[{
         "11608450138608004766538938785131607658579229397856803091282910315582\
528682703987076692774150016246810277311703679001635467094051307119404475610267\
945722614583053658269126881871482594050696992964999730624678824393216777104816\
969036575069802850215248881181137124251601065595154215992672931242917421470106\
752599957752559465930850920613176543641226064079645894126477629659634578706670\
593994299084354273557390652579710656959977586428433470561475095855400782527585\
790029522530889114316869584807472772803338070778975840677523076821010871630973\
82", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "21"}]}], "+", 
        RowBox[{
         RowBox[{
         "14704070118595406048146910060973089956019927510123397467774659847924\
002358496873253990793200380818707386165421327734716020075753923739406584524586\
320894581451749540551839691889145993062175464224575424632216069326155954992586\
864249936547586985016149984437993534147099906762119046908447855030198111747284\
512194500079826785553273143482623679630104722773366759443460247770601053045402\
938967085069890252180238666367076682661047431490450730783640902607114429534177\
526614642170061384976044908975535138668808021940385541947485769051923456106249\
665", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "19"}]}], "+", 
        RowBox[{
         RowBox[{
         "12448440505753229896441899415514496063149438405689434395332251378544\
475088853113572101807186418277201858906515885353458508142586272409385524427306\
094717886411053392820591793239813574123109848340549530239444125838519307824153\
237788004016531714267263075399102544662897306716352243658413584449124093909334\
668901466467416704838934675708605791591139368639083031899987714189134821811184\
454910213076199322342969714822196073556097623827352048150887815644591922568936\
420565004240194466425971898662009871764412710193008902791586574712140176448283\
0819", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "17"}]}], "+", 
        RowBox[{
         RowBox[{
         "11518467879489340464493192359404122111059682680884128834564596783469\
938946181359667567431871754140834142733809167454318736657507029438066669241729\
531209799584311819934584616148630575827738186025699103676242686285988020467164\
242598882328681609011593271886323463405090167160660279150729120407303932831851\
224697961405170106203981576405644554934057016661333644314451342283136840430943\
260441004046033625824330851305237848067051834244572282970380939981816428736920\
035037051210247834093956950737520283542676891989126034030352445734907858684439\
90162", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "15"}]}], "+", 
        RowBox[{
         RowBox[{
         "14698520329519416031546687507198554941675332779165824417270777958839\
021237344898921868605261618629681315789324094782379981477578548282392413611016\
873724602072858563476962064289518741752068094245012258301910703884320843672803\
033457948370941826000382863629039603345306925993915659114328274846296506168115\
266183051831834647751859989479563786112330416673768863208207831740699438094889\
724430336659802208254959670370199338738126413527136512086332131551815428241258\
328160485013582509286732741856857396450654120830311584574503643036449877610151\
14052", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "13"}]}], "+", 
        RowBox[{
         RowBox[{
         "15691318325364517731587330683451641362955362294955220895731253088727\
860728531439128559557954666693409120833074109805311452655461494631532793339770\
726259635999844298155601541984700977594876105404479403985617666486339100167553\
890956968727878399226637728373965117228793721072032411528229844765842558657655\
671647168314112488214183127167567433428562707487153284596106210064994484509153\
298839967323810508286067967136210426646231186803037498049372782846429144499735\
044675379165719754756026070594055964917023608371872645088444504715117978965410\
483321", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "11"}]}], "+", 
        RowBox[{
         RowBox[{
         "40084624505374105114476754473000749005065703458284288922329684369497\
879134848453594964406902528053249734248405764679913995867736250691248433919056\
593547079217520842190272876999685961001843183498330987044174193147097709482321\
601976490788486991783612923947938988238647919893213514004069661983488714328158\
742597362529601927677124497546658271607597724911907812946006275438925625539212\
918766906946192230451301677313445926836122991756274173049210370132641867381608\
648349887367531096924431076574244234622592563219941894746490610612679090462730\
143588", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "9"}]}], "+", 
        RowBox[{
         RowBox[{
         "13094792572484655221222073361224726701779863189771756709430771011360\
597842216318687983730990694220498684571461145898361436170878811026473180152003\
755734947773770375277858654058513738774555864766118479000178225262909580125085\
872646703170191962687342763942887729617461301107208408904682293454178818264391\
738417980113675459823354670618802372271975594836249420625207074706346270649611\
088013996387042878356343642731025370809222747016368638415273172766317381400209\
355680641127962272154231273898172626189019444059324049502703279156507822672722\
9700125", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "7"}]}], "+", 
        RowBox[{
         RowBox[{
         "12886113586395407856836555445899712411731429628666534025431954384620\
039124152946842942380213962102154971709367068146786052541846386769704813848304\
229516490123732872893036299403339174804592292659103111854918482737491421433953\
881857698182394733572909295812766739632774739462886453253059889249802853863603\
677531410446773298104720772082825552749068004675218825756094461613447029804639\
872179878714679528301970324560685456678099937802685392646908956703985371038551\
280849003686458333586009943769292601067191096114678176473988368423832672385006\
1565030", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "5"}]}], "+", 
        RowBox[{
         RowBox[{
         "99660191442233221419409246221835989271736535390720973494625748832239\
227006198525912801907887108338951815817693765833268061540963891638018578901561\
036884738457927757677895444356803716950032347382520049998492493047243192761022\
376850559661904363845647329258152755015487008811865120785716129714534460368157\
541748600534694600583524083328581031771311281338073949831738492450520235273367\
373715301310722473022071720212990650088759634562994420090924526468309992893758\
104360788813991163967874557694238605499884476150962297639703848199893180793113\
6497108", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{
         "42189526333126318333810541021411388679505464892032786388385232873645\
111230974059419102477797538912590018265494698349324803681038456165748601966688\
631071444487282602368311387236793226699323572011085498206123314529056766415365\
120483424830382050636690154941210172501782291347648317739716098148051183520635\
785992628183227201069721876690150617523844482197880622815454012364146224115270\
815529748173898272243771038931121158294397257687583340911284761087378471810792\
699956926522913687158122947378989914172009220694036391459733374107486530946044\
2180479", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", "z"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
         "14267123302912291794829938631564434353662908004432493617552113028846\
822594916762034294398455630503812933815824612873979301073094038161354896471491\
403757108876914034990920280848290575352110876711739467784313019730874216725124\
564500514922303491991866085808974502493699322913924864000967139859819191973543\
338649860561649643973513195470247993075623926916367264106553057122946398533786\
600153342325120312133906251322173790991528402178280617890998072225874259482559\
705543051838394934875965010132032018256667084885998", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "49"}]}], "+", 
        RowBox[{
         RowBox[{
         "53205109650128444703114482743483935412622554647482248398780080261346\
307154585265652960138586737505580452056610840962230964919311534804960785416554\
226784967256491269234581366528044556772389523237342027676566907729133324638766\
917892116303073223106219988206640164255030904772601928875398866697269926895056\
645557380728038823720524892962738008775285220027339744634052535390272503606178\
691145660905371668798352635100891584490971562057219114883379280955422201975845\
9656544515486676507789221580430181691427046984473923", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "47"}]}], "+", 
        RowBox[{
         RowBox[{
         "51181213135611431098922657554138054599681812730596375872847918270805\
256871124025936012164120906919191023747633005532154200848559537770702411525174\
579153432857184978424084324625322535559076845414731349655308714677891416562849\
149840351924814872529191342532641512786941582981687132210688463850173921790248\
733793293527145091355769124043739467302141180891126560041066162791726074616216\
513928314894804231127879274456877693652291380556245204995546626228458481330596\
7280886417791324625580325002443469463024532780903271186", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "45"}]}], "-", 
        RowBox[{
         RowBox[{
         "90730434373584166230138152515900910844812941765713562272946737538893\
702517604977819878734969439320675869069796133657880715376997726050050318909329\
179364710011367450952548407610230877873854346161709824412601676388613562474395\
263795806068968410030709997711917243899338985559332628902311137971762743104361\
565311179871599299535573513270627439941155038962875743247033316933602052621136\
262050417092196118019852301704418867092151648134619817182158633532664924901729\
551540949065796308795996068482349591118569418587786096502", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "43"}]}], "-", 
        RowBox[{
         RowBox[{
         "12643487889607371664750012578793509620557357308031798413319387545235\
877609616257281500296767784401475745582074180109072384008030598171540188178226\
863934607427277676739877025773143936248865596353217266368850920489393432623997\
376756476350228375437927862408242446962815516886681399833647484236105008412031\
551432782554760966161202053376409098141858612950705836370539217886106480173929\
798587322966307244059572048867768356993855501805793600629422204428881673844083\
938487912201548853501815357434982277768026348873475487995179", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "41"}]}], "-", 
        RowBox[{
         RowBox[{
         "11979631899046166149903858178823123389080107032165399051319171070695\
655217640858669939243827049494825818262728234068256078277161771347110065586397\
196782206950623590681394936256042088270795039488667547541607214979494509054423\
720008426310845141688879358645145532350573320351121805499630558677880652213361\
647091834843236536340218637971588498333615307920869113804268111227431513468672\
175817966304515795174385076122424245290898678936004730760137199802987271442063\
313551285929919744205302546858931545282749663078021439959540186", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "39"}]}], "-", 
        RowBox[{
         RowBox[{
         "24396141717127949632788089409120990257022129651661028492086794121036\
516222834180567690454485765558119316516149904698843957269665273407608061079334\
905827928061337123291161937677696954192676077717219295455962806996891305796245\
295176064242685120989431598473376772318753338127904423957420051505852075383690\
530296865922823785614967812087928579363003357973794017446288426648074378205870\
047061049339755490117636342091436483926956085142038260611595284489621256220180\
93015940641731087115400440219450546557751913587309946502519999530", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "37"}]}], "-", 
        RowBox[{
         RowBox[{
         "37391367389594783964087445892697216510790087110591842218401274010973\
047286207519115119355870008743635727123711584392841729323942731844966242461308\
124536881459215706409922097676395740497197719240496263048237435539631330258038\
285658887158600037035842725372705804481224033962437493894850366412204418105237\
049247198074434975736902356304229939403346216100395718757800272847088368540125\
479840416179281615334088290715816788971909644489383725045028660569278060826162\
2069240692220105492127560921845225104336066452580736128897982317589", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "35"}]}], "-", 
        RowBox[{
         RowBox[{
         "15258396038722712226466560624384628259137648857546060066070579398011\
615962760054210803186813065445117068736779573647107152275021613047044230382633\
680139388279765105975292978843371596290155735893652659495845462088924579656210\
495147647058523738202992926363183556164385761290810364846265910556972021468405\
710073956466685155305831251489317568772264884650773731471001657472134804115004\
107206664696110509358389608831010582459288710362882647164189481069799580673995\
256398236438849327928206502101722369306721712631042139477008427220641", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "33"}]}], "-", 
        RowBox[{
         RowBox[{
         "45284719808905698547246069364594220513174427781975999759093326425771\
833749061242443056081016414001841290525878487516249974509041417239239216260206\
899796871093251904140871606959265950142157668119434090539284498054119378895162\
805198893178214465383701820446578305563564354504795295289136942819031345162195\
163156778906301119212443450438595418495579458847796087255377791048415783124451\
511331642031660680509825483909462257590577463174043255219248612265306274265629\
32412465455235986462237647432714595313854673578603760054088526180214009", "/",
           "452695928209624132376048779443483885868578573137613186052201692534\
754966854170402520647462383054593745767127643433044709277425317270743104680304\
071787754348284141688665650882445847810097700862501723408938885527664581208927\
032023124754458886138922099123806282911857841339150708033533074671703381865583\
812593067448947596169286907065415903184438830520168889724249566266129168799362\
710476475238911960097774396186243792967135368441758567295404054210910332440288\
554751559765665027459432586908272970416675833160528771414236649048790621327609\
129909133"}], "*", 
         RowBox[{"z", "^", "31"}]}], "-", 
        RowBox[{
         RowBox[{
         "12924937878443389494288576254569486035655901134502452085109431227755\
930096376231574831625195389759705331201555503780114232954529818972591038147732\
220192687538233684596432664643936731410634877597577024286789198489437861202355\
826774644499800500082385405637922194383508191720044431515037862351219607212905\
966784063173776490633023235756070563596873311919770741534957131930291190663289\
321627524652424882847747083924087119323450204026225466753555236628110328991475\
742184242131592523868472352227123613924269378949869741430594213955506705", 
          "/", "16766515859615708606520325164573477254391799005096784668600062\
686472406179784088982246202310483503472065449171979001655899163900639657152025\
196447103250161047560803283912995646142511485100031944508274405143908432021526\
256556741597213128106894034151819400232700439179308857433630871595358211236365\
391993059002498109170228492107669089477895719956685932181100898132083930709955\
531952239869453293035559176829488379399739523532164509576566496446452255938238\
529205731539250580186202201206922528628533950956783723287830156912927732985975\
096634441079"}], "*", 
         RowBox[{"z", "^", "29"}]}], "-", 
        RowBox[{
         RowBox[{
         "20220866278691146198539535448710277924628587261401861372576398984858\
307017958726530298950331492870996227057251717555113347478228785305013636284690\
555295472950525431591020086049148952463536717183099504095822495925045691500727\
673534620987194673468780025041718461053942637356000805199539007316322677167587\
228327297119964008173644390024235620338543160355472367319235860870935340329423\
516034586226475962738803645261399880789661946601509022435881296181643686045836\
971523999298070578516033443107681432899413149058696288095241100352309587070", 
          "/", "45269592820962413237604877944348388586857857313761318605220169\
253475496685417040252064746238305459374576712764343304470927742531727074310468\
030407178775434828414168866565088244584781009770086250172340893888552766458120\
892703202312475445888613892209912380628291185784133915070803353307467170338186\
558381259306744894759616928690706541590318443883052016888972424956626612916879\
936271047647523891196009777439618624379296713536844175856729540405421091033244\
028855475155976566502745943258690827297041667583316052877141423664904879062132\
7609129909133"}], "*", 
         RowBox[{"z", "^", "27"}]}], "-", 
        RowBox[{
         RowBox[{
         "85186067824228565157293288909611789454913765430842481597699926930623\
363243165609678365102743931782812875522691395157877243413573722150818205862925\
026995869895742381190457661063830391556570137348113941859502537307184253078121\
719250671848203510792306544107033612268944521841654559789809215542220386141521\
183958478121180191706178349852755470837305913358674457216905952292901793917896\
627999569744568054749298801958296234398681319256799066450295354155559597484151\
2958334462014982953629274885969052811690354326525057487421192979831798509642",
           "/", "4526959282096241323760487794434838858685785731376131860522016\
925347549668541704025206474623830545937457671276434330447092774253172707431046\
803040717877543482841416886656508824458478100977008625017234089388855276645812\
089270320231247544588861389220991238062829118578413391507080335330746717033818\
655838125930674489475961692869070654159031844388305201688897242495662661291687\
993627104764752389119600977743961862437929671353684417585672954040542109103324\
402885547515597656650274594325869082729704166758331605287714142366490487906213\
27609129909133"}], "*", 
         RowBox[{"z", "^", "25"}]}], "-", 
        RowBox[{
         RowBox[{
         "25166476445054678819740290402657242384864033418378780421869058662129\
079628794024495197276754359145072210963747545846179933405094868285430512670875\
766179790394127346679821380759503900131674142793131526099337128529783872789032\
316430498777308895254152629957355167480523789503511551445105742790007213235552\
258467365967709286256105783165654634013334514148067602709546212655398301694051\
941419227888794670545149436113502308368841470359787748115069997036688177946131\
117957546316418697024985544652267116122141598622384098018230264136830700277157\
", "/", "452695928209624132376048779443483885868578573137613186052201692534754\
966854170402520647462383054593745767127643433044709277425317270743104680304071\
787754348284141688665650882445847810097700862501723408938885527664581208927032\
023124754458886138922099123806282911857841339150708033533074671703381865583812\
593067448947596169286907065415903184438830520168889724249566266129168799362710\
476475238911960097774396186243792967135368441758567295404054210910332440288554\
751559765665027459432586908272970416675833160528771414236649048790621327609129\
909133"}], "*", 
         RowBox[{"z", "^", "23"}]}], "-", 
        RowBox[{
         RowBox[{
         "49363480501210438031997113400638054090087185065251215446969128257104\
674964983133916967472741638319052920391024448029621303692043390512636782781513\
946431699280995682322416647651535528839533834873228145795801276996832174548376\
305068702245210696142923763240219178863337005531291702986693854237398701399760\
752481483798948728831491444594924625427318896092626992051132729230224566833285\
586289009379569495923296974638217615578123687181749260711953959576549409073499\
501331213802436899946892679836216957002969693318672509298714361519195289884510\
3", "/", "45269592820962413237604877944348388586857857313761318605220169253475\
496685417040252064746238305459374576712764343304470927742531727074310468030407\
178775434828414168866565088244584781009770086250172340893888552766458120892703\
202312475445888613892209912380628291185784133915070803353307467170338186558381\
259306744894759616928690706541590318443883052016888972424956626612916879936271\
047647523891196009777439618624379296713536844175856729540405421091033244028855\
475155976566502745943258690827297041667583316052877141423664904879062132760912\
9909133"}], "*", 
         RowBox[{"z", "^", "21"}]}], "-", 
        RowBox[{
         RowBox[{
         "60419064473215688501927764698721193418883915567003145637926053033209\
947654155444900569827259993533352980739307154372117986962275944088385719868443\
557312406528226091336154570463688715633428969900041162591472123026904975300833\
655744565582817897333445458953059458383217516757568653084646921579461850494929\
080452280690395805608999086047149039913207149604447047138319972843077087233353\
999820763509519885056318149128690860439736709242924863859989569257131790586001\
253839096710056204143454908677165501990225794803603867901471851354739734671627\
44", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "19"}]}], "-", 
        RowBox[{
         RowBox[{
         "48339761475503095192253549467447378721595269940701042683830336389804\
435586807782736068171754647721815271005848525841285027040482387703569299982189\
093300712948296152492928528939042318741203768565148799096916316405773728474405\
948179163554222213300255102524761336150100664763664878903348174406445092768949\
285390099732955437738924321340514494509092673019950017391324859247435358599696\
830947368528562644438804019490737426028264934825930411570671241520521848874154\
445347034483728997575567978625449619550812045580144072455275404987202031524938\
657", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "17"}]}], "-", 
        RowBox[{
         RowBox[{
         "44751814862144467535597476867410452680530008206319875218524074403513\
479155217302353323671969496523889827664916027748375252196483448747817650662953\
367198748795962963314038441793282936996221416948085854299036962957022989076147\
278753940294650496532931736598536889389401506870585420432569622731437358453617\
403610190056950907899059020855452854618507300716503843305870225733560873428950\
468540630503321758756654950884375208885951140727047687320104330804840274774999\
829936401494891154443612605822290510584653206898452449488675560959226436963167\
9326", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "15"}]}], "-", 
        RowBox[{
         RowBox[{
         "46416489021202658878942230165017195732968212817031818675329366441090\
529164616758357314016778687180968220667181570278349309860664287014892599759372\
236341269899858247967316086644057707898864064574664421643967050912938144220119\
634951696688908934113326820798541484069342718891633335602914495641464885850251\
468673268396773451044431041669845467449726398635531748851817104503455472470908\
141455300961770493932934450116146620282402155032298712276465631002041026620768\
571219489050411837749095985036906553718222698271362808049055435294816908658755\
9271", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "13"}]}], "-", 
        RowBox[{
         RowBox[{
         "38737944911134233516655001502967672846698572596739256139233375780536\
811247273501571983033602436489437955280153443837879355612767575467799839842916\
107195530236790792699080824255503884672032603796135048617265514055883409124346\
855952142313948295315566640710094226385543946184029993390563775703025042546458\
764754492400560794916390792972926943785405045914147552714607286120418093087258\
594030904391269608592604693571379751685636130103327127186656434915251930625227\
217701592699743345146279665330570505859503132708172927105506981937612491192432\
34581", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "11"}]}], "-", 
        RowBox[{
         RowBox[{
         "97039951337033164360064513705392168808583827761080852515841779253559\
873030164906403426954370989256867175510043657839308487040451230397363952632051\
830812326138935984632885672864424764858511563609724743771025985375731251359985\
144943430078485028165896921306800285961371566466629480198821659117831988384650\
326452409432158889700059014976185267861439133388739532021229847807990179387260\
094069123270915824761435932520629928315464667140661975294240331207123918068597\
287935670544453186365351824927697284443076259366861747845142209082216562317551\
60884", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "9"}]}], "-", 
        RowBox[{
         RowBox[{
         "34344405000623251042285246019673462415860118331404857515303199466682\
453323489117450390933428069120265824860464584040763365469218313305946614591172\
779344975311183157090622835607606214249562199389927507195889145938127238014817\
853891118430480428775264307565412506209615496449894062505348608639804699596745\
977392710964135376864666893890102523091628102962853771718842436254898126408956\
477678348145023698002683255416855006991914636336618013732571510245573557388886\
175023954941240591381764641280080608081655539107263916186880309930319381992609\
432966", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "7"}]}], "-", 
        RowBox[{
         RowBox[{
         "30947136115910948860506585794874335479814760402349562942453764805860\
957084880414671379705116338411290386440760927596213380408468612918952846723932\
964785459103493255957685360135597628277565527350677819689617597705607015435574\
647350383286145525892937628339106040928318936202196427573730193805666425956148\
217127926210180331397252506878681257685776433389504683084950925600108807028516\
305131993619147269275867561124123715552792151629860861362672785859361782341008\
123434386112403227909725867468551896798004164310948603826452199609243877569572\
122383", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "5"}]}], "-", 
        RowBox[{
         RowBox[{
         "18851102606479017002770523955454429783391735148712804495447399496121\
576685856080223166340283113709073011790624682222698596457682338705445237258326\
525825115318122671439848403907243090417251320036809619723759974625029181833213\
843580884934580862193613365462743173946078945339824265556795228303139266814614\
356649162980958931980700352897195413015137242017391178560742487879474636550367\
383844436723108933784423773190566370400651346729126468715148897060792694239022\
185471040888262220665870252177193820149621297696204829236320666670122742067001\
9493921", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{
         "66280250785297454885512557932819553861288479030200948491470782742657\
572083216178690109712676919365762461930964078784327264922456574719159603623626\
726298106959948901825932974020344741000112610973008037105893754864663012736684\
512179083273842500030963135865900441707702379842234808753956051403451761293217\
966591614422282972198988406358389212123275462025612860802579520433022821289930\
552121264365359908504460075489896326614660098034165223793800277045074738471750\
183278705649059653653307663291037072040462251718495828825283620219636285086265\
135988", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", "z"}]}], ",", "1", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "61615574224291763318920881223852976436063854191663834423959999\
724558969496314565233678874957534554035568484969946550905996969901018521777681\
735458705996550706284369653662044144548969446958548688030104779812396688035387\
937590871551083986745188281944905594642426819448140879791127724791221805189839\
977159396975067436883252467618119113798358659998646174869530714233321977952892\
385959286025525780493253925954395966199453256629398465807230694732957453689574\
542117887853507119710842752487151383170"}], "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "48"}]}], "-", 
        RowBox[{
         RowBox[{
         "23442147564183851374600655345442912214783085091683566876068437041069\
202448202909288139721013531787976615674368897494743800591547068078848962492188\
260744985294384651807526602067708069223831296779470677213413834246424642136775\
144982084437406904174120931166865850345176376210641902763930307944340282134867\
975054145200692811243996816335578209891021291584520554907897249593094597455747\
652987764933652011974213292882021600191782104882153849389533244754168887974689\
52589532593254304501309332085292026", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "46"}]}], "-", 
        RowBox[{
         RowBox[{
         "22124211713029486376075235434035650038600851228317611037381012120002\
805762202575218624516913978176484801784992843782042535983803034844165484099118\
620489961997260065694115163466927522438280768123237826506726347276565007848822\
245585646051744321575011821806373578914672163557987051205391556705561069815845\
937984171416582685913776229943607845888341190232575316183032329924664329488795\
549122565435882027591754473578992474007993729764031737615338354046336255582753\
85667356907095605220069049328909746377", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "44"}]}], "+", 
        RowBox[{
         RowBox[{
         "39016089245349914380150226500791203761677880445202372058558568121490\
325013850086733518437731479620112556710994140439359422832898037642892873009031\
845413293559077180255492725913195074008787230161653145110585084818494323944041\
295130947586943176620468756089513134028125994469547211407554013816250876827032\
362635456984392892263984912604206457315472576124863361126099451046756830191185\
325273270890717538488473934598339639690474052697634683234534442294378001157779\
1753851616520931786290659938363077526817", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "42"}]}], "+", 
        RowBox[{
         RowBox[{
         "54698173585917486101403429187798491033134984677616033749440372848497\
387048931402346655495669647930758406711373957416159110726511741972844559620276\
349127653726754748401218317232180094507361900834340425336536493204897343969196\
829251104196953056392506321832430107698805896097600554495183802721156839021927\
998712809147108838133762414133239600373257064585782465582368980686595340941020\
717041289419870472005821684616744491515933196893721909449528879689359936315698\
303812515786071860609160653820091628193271", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "40"}]}], "+", 
        RowBox[{
         RowBox[{
         "51862080414905199687520585516772512264366412796321759010415983288519\
298777347586471951364799801489267800953565206409887209953673563114043076316964\
699498800985660209180031770963764935377847241343211248736176380038890169853512\
246839065217199359864475202917831407907234703694098389403298055144197920762536\
788648916402234971333992486824060539730270261910378801325850707340425148919206\
278496470965304928019145015970466155741830403805438322722171470933343955226377\
601926045765200262212578969402582751779012072", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "38"}]}], "+", 
        RowBox[{
         RowBox[{
         "10575832339069021922330437975537364977348181771345180809912548814265\
587371860691245439816590655409870292641733617933902105150025198824558317815591\
575646295891717954074538674505608822845767612459969028254498948127474480854044\
153914476222949398723406059547641876790884209446850775065651515656321924593448\
286975218281869416488573084447806144110354617416760620823731104193673623496428\
001608639368227917945233917574262416367519254683373758710514251880715867231480\
321475419274259180213230089611227677778526198102", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "36"}]}], "+", 
        RowBox[{
         RowBox[{
         "16230344620386886031716612149088506244235598937862642139546513456065\
979754488602225840788435536424728299733531962572774880550245162546038772191411\
025576763700852518872093717013353235693505813752940479616123598587526304210188\
725059988898827379106611322441170531923942086692750669461495650928656915927029\
619627906446627723339057509103517356323315617877787757774788903018322794209653\
607593207038686364128429930207719213096361262213889754862838881664727692863004\
88262578311956667469676798901320697388383079880110", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "34"}]}], "+", 
        RowBox[{
         RowBox[{
         "66320488642254887244496210216633289520602882349677935119090094126741\
891754436668705418551941729866683867119112226104020172210294324976449655726767\
409446946384483506716925112867039202394926760920265623548469870264634251983278\
364083585748666352099510816252855486025613701162879286716171227219371503120466\
896441272200310300742025987658843041868871992839127201275417157352899931867581\
962021289625979484006744078347646018734600832331894839869965511571839691191568\
047713598550637634707192367584095139771164613996360", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "32"}]}], "+", 
        RowBox[{
         RowBox[{
         "19714509492554127994234865216734251156360479246300908798027954826104\
238506299166011142305750028330641596676585149093458038770283526030716789850482\
733480052063066868497187931682949338684724553372102224804412176054017142572696\
152853775468710907402095469201108580944510402087716717105174125526229071762822\
792828517059049771871328156977558184114397352372846431806432702228542300860675\
369984077353519779868782298459620315361707280670179128197203349610538850458728\
404979656412743328213073524497502381605732726813583145", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "30"}]}], "+", 
        RowBox[{
         RowBox[{
         "50762515798508914921240419929497747276088920735894888314496618360926\
802222034591220432164189142349402754915319133564125453225628684653067555556317\
360809689514099216582343753092162054777418512735153543673796085950273854790765\
956247422727110564743865252613613388863496338920926959235345475674029395905613\
924462938122536607849590054896162983755394690572497262577432659943280616428549\
037463213030699762060685125032884960640779446352224084146748368067187457791099\
5183453248555847110548373952324976000985614529874728512", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "28"}]}], "+", 
        RowBox[{
         RowBox[{
         "88564716921058719315341860039645251536175602508836268490729698536997\
760581930856909878318302601546819253966366573162170592439518654491924436713676\
108739098684548062835534760282416227654768770141778256717947370606894248449480\
514079420079954552032893800716279817150564329285402611645342333818703664726363\
917845838926331699964048665185193778853654324063486099306753975810459563340519\
395884868430317520195939124038402140816064387562942098584602806281464065619854\
676022217276956096519511417402273372221381585284476523243", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "26"}]}], "+", 
        RowBox[{
         RowBox[{
         "37524970816389574248546852667079284367377146494513104491748473978948\
127579870329929409911406604146557249125732942313675622590622824424909425137620\
983338287256166197347337774073369438073260094414702877740223956761906160258153\
372669591901970526664910152256411412487030547729690304131414971676133908045319\
235880280536612911260258877547871779454395363731590687023319786153806457594908\
736822425296736763621822407751639976459011471529649054937872596134683041623356\
07251667790473217070937773122897457050557992873545722446030", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "24"}]}], "+", 
        RowBox[{
         RowBox[{
         "11190580966463681087408450296703033822348591123705867530529510471559\
841493942797722572893117447977570920509679792707149059302809746251152036226540\
637084000141050356056165864071022770669574046470789036949914872174466665521376\
659103113386540461317136025367295656177034745031926250753854059377223348549543\
708088026857857349700768923456347915231944112519714181832357104508653479248695\
556853846018075719235044764688234765860612513413488038507422019935413375844956\
7713097359902324722693710959500859103616709044240785467821188", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "22"}]}], "+", 
        RowBox[{
         RowBox[{
         "22324499854194685309062332338229657338974558468238275852770945077310\
225374222606235760297126870199658459493464056786763928851341371520418060053242\
531989900647498758000466443682221679286115796809237368883889683567713672850671\
037845964912039286121163644362115916272362005714821527713164600540904824188723\
299891202822963814236407657515716969232825925971717101470643253965157735467105\
288805622813231807295825508068556089644868281454698826250545795969492239587163\
43287078743434999462148444732728979342837928905757424507725817", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "20"}]}], "+", 
        RowBox[{
         RowBox[{
         "28245479150259810594293728374636766823044489522788471037435345355650\
380260193698068779227024310800873289231354175044706970567241698023242627798489\
396949954618203053549855976326217820490226263123436478138844261383969163971274\
979250380633503141427245569199492638151708050342489522516173324854872780386216\
181751042879586912098897787704395621208031308531526099448099842981209942662182\
722106806851535174712052041623970310259767219636910623465162830492889500413677\
686592117591101671506513689580784833818384789020847192795637247", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "18"}]}], "+", 
        RowBox[{
         RowBox[{
         "23893576428892570181733742587555761249479188191465443243376522192513\
874437975151102318927052338234400812702891984100978039796564290580253609290974\
533490739110426910594051817304793261871080410900261411362250043923900600233735\
261278072276416124745160370611985072545331092360598760321296550603099170959597\
388809011021229772975702782318269108297087418714272009150038779735076000434295\
101969263854497638262752577743089435959150484783302629575669746924422733359393\
4228976871459089052713912775730590412700690731245465462395386144", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "16"}]}], "+", 
        RowBox[{
         RowBox[{
         "22145437084387674604865729757072133917902717945179925444265921441468\
705459833522276822590855452571748199610050619639666179314606782579462135469438\
044912065031665346689037436234702040812077654756700501178755797173641672842494\
489833662105153948351701575148183367053527608190833777462426904514882022142111\
846200731953683870570317385801893399256450044149885017741130934243930854807631\
194954392905990637132631603705714970048482814779581878469769692230174605683918\
10303923203734456595165146471046659728900519491886322411995265296", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "14"}]}], "+", 
        RowBox[{
         RowBox[{
         "28088763172378332340161491006205034560206323160148742183875895745063\
196420938960623338146118551118912494816734815977180650067120717062939507609461\
998186306031824253216149708936044548411550545400430644208528086647525124696812\
003285949039672694049449139235828999875944557624242400518845557511441064386500\
219499694992685916259984510562454882583900541507491710533889355957449691650388\
554203551942759312500680668985002359001181315262739056803711884097604108044581\
89207141599577496962707202195969404578423839387580942942689886629", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "12"}]}], "+", 
        RowBox[{
         RowBox[{
         "30388945789610902351968582562972813880561912053157464146878081197551\
322103610644038763977485296116550857263652362919640255896781234995405517068229\
907353557711531118463787700148690217149706907169652492239491822252478400784389\
287079216717447253830973300361803500894339783711077685585711719738894396980672\
784760030240205922589582771368150178667135110511958028447188211017926134944185\
913034609079701247507028757685824177631090472078376665534817400906515639426344\
644806807083368186017554714937855059494618730510831302037850304399", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "10"}]}], "+", 
        RowBox[{
         RowBox[{
         "76993556669222716185168761890700294545757829137227912514177666038285\
131603046062101882709404953772478318007151800626583179179012250371942313068258\
565777947315397063464500195272610002652884050274190148633176260709370734696030\
517191462310429570017614663973416194561249722755533435996598694840957720703896\
538115663501478194440889008829106114876855997363598233541662225287454473592859\
282265713168744846036376943873113788152344186351402416142963425577895236225148\
641116023569839857753121917769275824172464016674053665044876423933", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "8"}]}], "+", 
        RowBox[{
         RowBox[{
         "25309312382249252719015591435438663420664073340735460230152051964538\
880249611940003654326898338205944225370233011013924681615823227905612235509494\
660439308883663062575427003119322684790175882809757578277378215749836372862782\
064730943221336547962673563203772970144694166845850976378117014566756001856424\
988062044893377098464808004411589076845736422030389165165039681387243248523849\
996894076787274754255594631246642817656294946609920780235623017386006966532938\
6271312461421247889489030895774327335995402595933791715745378107220", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "6"}]}], "+", 
        RowBox[{
         RowBox[{
         "24578662131710454435728431966302737801080268980036258630284306771294\
719824968505498028841978934538144194835416008608797392524459342365837965080209\
209360487182816663029357177060557812746333588351037592932775462190757028522499\
975355158086934097615187312437196048421799827952094488573885555576728200900842\
404927800145308179506690821605790187749955401701837951606064550220750915690977\
286104868181921839039675158053511630171601752699175408417536818256069465815460\
7661433711482980267824092231493950644061921289518062246752340711013", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "4"}]}], "+", 
        RowBox[{
         RowBox[{
         "19013846485920986490680667150796718161479485174404871219416582542968\
146618691954735500856828308703817645701421596132156687841240952364146554295122\
870783727703502968695250926093487403025005080298379315124958356637803230191126\
633962999370696724771973806764263949359845836948105831544128450140970122031275\
676906650883159571695045553086106486057572619817699542893683529157121613864413\
290894660435230135253374371649449428227546017152342061995513511279334865084101\
19869548995575030434835523892429776885213135969146752673227986636198", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
        "890243761125417853752396175480365710385291245517522313550310123494519\
510353384075588700172832002494032953626000938470323808765416072397631534272367\
680078702844744919478447283245315221296102506326427652244984969029281468097434\
032177257026831730290146669481812534423861999289578188799278960461505051031585\
227072899143329251065416426550198891568504392737460700809781493040108661604678\
842945461058589974943272670635072147168931579938824201132136111964021169929162\
827470428516788697251678118978618008754366221909948395114516936746", "/", 
         "61162424157688605415471548466182997866705021093514847454653404943198\
822223972559277513887630095749730519646343073094611302934121117554047773994560\
122660227076335047700234598298837617416194233097077752163886832696498808462714\
794260962513784454583244242479454205979360730352686527782600456486914022316736\
590260286515815574480374427688064048935496141673849573793913430883480483320480\
272067744992662279859083996188245028436271334578731810427361814578300927016292\
869493996516231486293144957264821307012602487919178333941824963431"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
         "46256282560346407461037914432333641647843454240910431979865777775999\
145300360554367389036958639045474713432060319855279419625220789903266407838363\
064594150424776017151059354351674910039219293649014404245541261280921397112935\
504837064088314430003596607178724958866358106352433281506855375567066202572199\
157365515618260793600970307615441791159941358308084959846964732923507125786852\
040735984259682430255797199224620417158523688654360327816358714781053062375297\
011106815250808012471541139792348779603718777678480", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "49"}]}], "+", 
        RowBox[{
         RowBox[{
         "17590072181504901360698546844508841435287967036261337198145889557268\
236343192160774095427084685815480771154706861505076048571976136576422124820090\
158466763709375481118753248661332290363649052883672043803360523630385281307562\
559215529798123291510715607935885383451656596268846087136381223252653634479674\
780047286928354371689444333587208992379021707759571385266935454861800733435413\
349978756592295682068876924814810367595921524162946798682488442377800627631893\
41650694200175330268698718274230670745637243385736102", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "47"}]}], "+", 
        RowBox[{
         RowBox[{
         "16608774700275615567524092821387332810152101137912682880394400266661\
404869217670460505646526077854833123444438831207217278404080735412449001016076\
841190288119879501330861328868099530325122420706547760603514168387483699854633\
188805999277907757910320979266921147100478981794934843747042886639554114055365\
497599265328820980419163856352610108664429017610707045301443757234401153391192\
175777861658437701086212014675950895033602707704113375075466633120954026918610\
19697525688638961802757422713087031782558719601855857212", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "45"}]}], "-", 
        RowBox[{
         RowBox[{
         "29293391489811967000470279880446955537278002574270768214128512192933\
716070024145679314807649981534295752352059323204910319840728025305510452259212\
975882947888169553482808701491602590084185798494335730384498698721896169968878\
762189402513261985304981684558661105543353845446926611260971573845636943969580\
115569903628879061374190592525668980328465953989732608513311148040384408353638\
399102700073296730951244104359116027609941188159470426111713042644942247703846\
6011309817517640332730585175310751435634611737104028563334", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "43"}]}], "-", 
        RowBox[{
         RowBox[{
         "41061519216313854373064543948524771060760499168439158222682926888864\
103789209862231847815295473940370849209278289878228025209070664012538101874479\
878047402715329223674313397810771555281370192578016005737061321154378664784181\
220642291974832168628903921325304994122874052888058593258697148417039310163019\
160163862043526566917264070414069989036109470305026973123990377283142867677912\
556725987717801187147423067418413616355650868655324277583866832464496012760087\
999502277480784833757944733534107701625241527398022266297985", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "41"}]}], "-", 
        RowBox[{
         RowBox[{
         "38931787697001332243867086861330402468870275595919131464589665448561\
666446744029471419865335909466813161015457557039008568239934595467577179933378\
283430121123395135776823493621527868308322757330776344728837017837692631682313\
495526513647838538020295039094361721937593995501456777188559304468304054658821\
372364487582627133437412038332667578828447053407135301776863747673481377985785\
137106359249228137070917671481092004872032689239858316551621096768897100520828\
148024292611297441490906139703043861247907314991620816815936988", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "39"}]}], "-", 
        RowBox[{
         RowBox[{
         "79387937208929086244011408283520080254879977695346471116344468549315\
460576695318594518929152631981774660807888350603332682913883669330916950070430\
930836244584484727784250697226452268429139592593989295895328208226350444343912\
789601183489599141670865113317142169938232948302673115992639242736476644862137\
816631599559892737825444476631319758334141020847151826730296893740606529398535\
924464938847634041608329457153185465572596414695047936972775177515486621996948\
78650160576962604360161534065399584622416826479085974214287771905", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "37"}]}], "-", 
        RowBox[{
         RowBox[{
         "12182983793838198653915073663911556311858276293746709198294037279387\
900748994789778301194783681059993081491913692466471206643475536652957454441295\
308412464257423180189499823886713195094066170020244950467799327143601732145796\
454317698464422527142298265405308774561786509152801911389597233930945922501059\
965651103568224022218942950200826434623592659931200114757413452762096985611491\
770437827464720559454726791888528106181769197109680162656509562876263533458830\
91153256713720684038060332127908866391639841848210701831507396384349", "/", 
          
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "35"}]}], "-", 
        RowBox[{
         RowBox[{
         "49780476729556792509009703867797734255689497713106634130983513143832\
192773573059605339915806367878896582061147946387614773263346670562242935531602\
251174574478822143103568668482560618839250949750530988323149090247979847165435\
628446187216095598542466401750008969075240584195939699818447156239320731987912\
948278457828228622480612343935301613320541281389582612748480874786974286748095\
938146062713089962099788795230445759779217182936818957322895650194233132387498\
656685178255580190351399172453477545366351270421874242199733231786951", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "33"}]}], "-", 
        RowBox[{
         RowBox[{
         "14797209746058769321265967604415405305369290890996584347267246810440\
712620951839179740965705498791671020688647525277957535171088753851260292929869\
219071413108488309004459565850016389573720789529112892858564037720950190729546\
527031066522727337046522992833020110030120189355818976049124411625848170737131\
736021639630020896067456054986408083727323665364720177087044947999471650353084\
611716106810164223934034572462728395379038463106314192847598046297997468694671\
964465876274993703593515030134630856509187250146462868546885881558983546", 
          "/", "15089864273654137745868292648116129528952619104587106201740056\
417825165561805680084021582079435153124858904254781101490309247510575691436822\
676802392925144942804722955521696081528260336590028750057446964629517588819373\
630901067437491815296204630736637460209430395261377971690267784435822390112728\
852793753102248298253205642896902180530106147961017338962990808318875537638959\
978757015882507963732003259146539541459765571178948058618909846801807030344414\
676285158385325522167581981086230275765680555861105350959047141221634959687377\
5869709969711"}], "*", 
         RowBox[{"z", "^", "31"}]}], "-", 
        RowBox[{
         RowBox[{
         "42331956638470588124464959167621809291920824345127851721563513445825\
997412314594310127203938005011224529469511881087576675613768631004933840945239\
349107365206270698485029043234115453682005309156070066405802016035386290752543\
228849593156012779894756677459835153024984484914380839566003244966877417414573\
868753576406223588799070486096329385401918330818957158515594104556500926155671\
724078867158739278643125136147353803217672564526597366942816831429817232170727\
730212641161849748224307923441925584550080659472882091062817502694226898", 
          "/", "55888386198719028688401083881911590847972663350322615562000208\
954908020599280296607487341034945011573551497239930005519663879668798857173417\
321490344167203491869344279709985487141704950333439815027581350479694773405087\
521855805324043760356313447172731334109001463931029524778769571984527370787884\
639976863341660363900761640358896964926319066522286440603669660440279769033185\
106507466231510976785197256098294597999131745107215031921888321488174186460795\
097352438464168600620674004023075095428446503189279077626100523043092443286583\
65544813693"}], "*", 
         RowBox[{"z", "^", "29"}]}], "-", 
        RowBox[{
         RowBox[{
         "66464259153649863425085976915188225519167858010288205750041885816451\
003885258136328011587678472701634902065030518215767152342087557160366447356731\
549709224281436587357509175785661489447944374489728792528024738222567361052881\
734318948355210969654582050615597527136044089415824413121575751059463120178892\
838648802171041698679994276319351315593396486517157713672221971473255786087245\
566207196709850284878116978874926568399906590501458775603204349291518073591163\
738077922389591266019651973348724225788826512179357662329991182889003830612", 
          "/", "15089864273654137745868292648116129528952619104587106201740056\
417825165561805680084021582079435153124858904254781101490309247510575691436822\
676802392925144942804722955521696081528260336590028750057446964629517588819373\
630901067437491815296204630736637460209430395261377971690267784435822390112728\
852793753102248298253205642896902180530106147961017338962990808318875537638959\
978757015882507963732003259146539541459765571178948058618909846801807030344414\
676285158385325522167581981086230275765680555861105350959047141221634959687377\
5869709969711"}], "*", 
         RowBox[{"z", "^", "27"}]}], "-", 
        RowBox[{
         RowBox[{
         "28156851301168768116510091900275352130044133214433539222796463972184\
377602629622670457180163868826309798371883650747186239061913477083965164162855\
119816043093155701091819457662859665301518101190906829877252021745522031776784\
908116326497494910348119066796589463407594588711458914479648366036687905764925\
932497713323625935279947432683066165587314037466073239475124643046684798168565\
939113286617330970022269915618502920436718135277584486030697858033708519829877\
05135030863633178208284536336615191052576447121683841153783070244313659641620"\
, "/", "1508986427365413774586829264811612952895261910458710620174005641782516\
556180568008402158207943515312485890425478110149030924751057569143682267680239\
292514494280472295552169608152826033659002875005744696462951758881937363090106\
743749181529620463073663746020943039526137797169026778443582239011272885279375\
310224829825320564289690218053010614796101733896299080831887553763895997875701\
588250796373200325914653954145976557117894805861890984680180703034441467628515\
838532552216758198108623027576568055586110535095904714122163495968737758697099\
69711"}], "*", 
         RowBox[{"z", "^", "25"}]}], "-", 
        RowBox[{
         RowBox[{
         "83948121244888859617827778567616984728931240788180026772377808147081\
242661545761729956772970071698361138115212089562124692709216131446695758516753\
473485340370012437860637653695518175671494266280679468049777676594372089454282\
136574676836337317556439680895776402294377542247341662911077628605332737571975\
345958037022394127990363651664155673277615804202774567016073615313575682768696\
835826844457672574323249128628246016524459284777575227110632949928774472660571\
468296411276926701991034788372858949096219949712170714418774663771151874965309\
", "/", "150898642736541377458682926481161295289526191045871062017400564178251\
655618056800840215820794351531248589042547811014903092475105756914368226768023\
929251449428047229555216960815282603365900287500574469646295175888193736309010\
674374918152962046307366374602094303952613779716902677844358223901127288527937\
531022482982532056428969021805301061479610173389629908083188755376389599787570\
158825079637320032591465395414597655711789480586189098468018070303444146762851\
583853255221675819810862302757656805558611053509590471412216349596873775869709\
969711"}], "*", 
         RowBox[{"z", "^", "23"}]}], "-", 
        RowBox[{
         RowBox[{
         "16739732733627595537039003301021436884470882416267659786531359708892\
207410328747652524929354574221347601459426144344185646057675034434248024250828\
867805678711775608274765126815603968129798581687717327332203557482228309262977\
312139183717458682931782192455079259037172677776801279532373715080935123221496\
018050494216378397342627565373343451391876742974176777041533391852543925997582\
523893963345465305132298179287518578103507359966147841947994722470058131179685\
855125387331955820290216285352535955118231098750069337029358411524924321582999\
57", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "21"}]}], "-", 
        RowBox[{
         RowBox[{
         "21161069736512966754125318815546177269755678807324133408804945763821\
951511004318718369294784284109458140366028218176620697272538014362154129311211\
986586217038899992086588812375110037613808983586911731977593296948298009568576\
180496586319032565188262109335340834133580409777805154156128141727146160736075\
515445866931330232114805248459449812147144615734620058625000219834714753391376\
591955560058039907357422227200708752608183200559757040149491473040820549438024\
560520979491087219463972669956385791557958037027527070851343817057506662501909\
496", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "19"}]}], "-", 
        RowBox[{
         RowBox[{
         "17874263863168405378075249838814368409123682545335807535369195594216\
287059508839219482725153772804350055397718829717575181562787267340845921942612\
062709835787727467259207067062206301532126092839770927108314419155080830240265\
062464341370067121391187252527682053457533683091079055596676732882500274122198\
698350689915141641280361472456532576602875471509717520272187321166951290357395\
759794104127022590090779670787618402709570929881674188802562620745157246081353\
668372014671755758181587566827886095386622230354335459284688601482100717102198\
2037", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "17"}]}], "-", 
        RowBox[{
         RowBox[{
         "16563767839358926809160898830585279001179699508772148480684160920329\
487596241142098757389945479380038941136424252238470078827003018419301994550284\
170085931319776461293936513678910513171174037112807279323960444856118689858326\
676716095255863471724590509262651649882075445430893961602271492032360660224350\
248293997512359707838293850963421396861477172146322653830669233207255885604349\
564982532135719522318219315986635896491202281247060669111481945216750174809989\
099239084500886156432478430325017649794420734364071452397386480622439760223781\
04459", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "15"}]}], "-", 
        RowBox[{
         RowBox[{
         "20913594324732198880542652078450857922700570639764897840489853943753\
650544498999859506532120129718252374819078609821324664393431402298601757692193\
054021196909923361765692274223796166852941339596248146944371052840618712978658\
002818639602108603750862029659108802966408783735648565259505751610434537460313\
213513863960531568440881041697552080099974069754074347541358268191954803192396\
644159771173957310875230598457590985919498925696687441471551633150107128855505\
437773567463221083051040708198841758899798038944828569662212808905515449692404\
50559", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "13"}]}], "-", 
        RowBox[{
         RowBox[{
         "22491220466391516688283709142441964197319631723424090754787500198582\
011823283020509301749487753076311046436235829634307920367702543729404482273510\
991944703555096318620170185470151326337399692443855233413338789275135109546891\
320683808446577434799268124144416531740084043300814634531843900782067485837990\
217883212865614594007772088463858836218900146564536139503221628550589870122604\
289340763399875114267984514820017142716766549384307168201233185402270138750719\
421177982109591945535281745625400192027148173788717009675727089098738473306329\
317131", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "11"}]}], "-", 
        RowBox[{
         RowBox[{
         "56958016861010859035607615432736375673773487092401874059804591778817\
123794665043140457116527631262882560795865667195023987133269207965319799488397\
668728745270285062945281251557115729058226583916396020772722607930108821690811\
752769543306905823100303430730442320610302508743429206122657955741226729413611\
433220080734654782241316496339332864392436297689925450212188325472446314994919\
570513858755727689099663934998194919853611137962694862723518338092747947400465\
313422532441637125341696822107700575167461881706506452957446632376371473392132\
262159", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "9"}]}], "-", 
        RowBox[{
         RowBox[{
         "18770832730560480545305101946871977475596772174086578518296297134604\
973232575836280910731115908066254612383315699629326510683899242703130547574305\
822089621792968373840815730075308935477783256068544969900143994925361565443333\
987072796716052857099463904404851642911161250758140851285071617103936068224596\
212756089322541679360488693537006574041860146115644502827832750049491240231374\
633926863356673499920570579492850980941373944410802692624516830478088117730071\
926890759684515763706142301379997521490959763546605713460688810916046245747661\
6726590", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "7"}]}], "-", 
        RowBox[{
         RowBox[{
         "18252356346393252512952298665484855568281938408710261911457789013444\
549791910144363185493234678959954541222092637231706935791327174570636207288280\
544229340785513542921697491307182608678062978131325031886133083969242995454796\
528946912757101308117817832418723825179969724214742194643069714238423451302757\
684316040317256339403586673594957503477063053367965988242336829707691848633988\
605109940556519901582750960476828721059194007876667970002838912230717318484117\
976383445126532643040293322362510056274133073549360194214143625411667700325008\
4846682", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", 
         RowBox[{"z", "^", "5"}]}], "-", 
        RowBox[{
         RowBox[{
         "14174927432398586366674831722990561279857350984961146658570725977566\
401143942209551987908921569896341367478086428356312183210465696577087870421398\
867489920428850884867909245098405428799956381977390029506038828609813499561891\
755181563559653159000684430576973331098582738083378530528430138346247773547674\
277257595194551943923166518787353991034124502967942290655443090497845791139446\
909638542044988486489758767291183320055952990987448142856273939325333955201267\
473433201229232695180023532236342385545173757997985793852214793356532830131688\
43596281", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{
         "57545037365747996846205006175487086389789257283508934466977933121051\
453650076158091073733069690239644784617164407178387498178737774027760422458136\
526385464140860452288110392686536713410334165558103992406297105788298703639752\
759904678225185896128923354687462843821703727646220615199189979537749981142654\
635397545770190910152516787590405987776612238630690725258999886599814289805767\
043444425210039232048554361201873403202989171609905600890828317678447088815501\
745889406993800630711790306415539394376552461319820710491922154428866841033271\
1173488", "/", 
          "5029954757884712581956097549372043176317539701529035400580018805941\
721853935226694673860693145051041619634751593700496769749170191897145607558934\
130975048314268240985173898693842753445530009583352482321543172529606457876967\
022479163938432068210245545820069810131753792657230089261478607463370909617597\
917700749432751068547632300726843368715987005779654330269439625179212986659585\
671960835987910667753048846513819921857059649352872969948933935676781471558761\
719461775174055860660362076758588560185287035116986349047073878319895792528990\
3323237"}], "*", "z"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "14267123302912291794829938631564434353662908004432493617552113\
028846822594916762034294398455630503812933815824612873979301073094038161354896\
471491403757108876914034990920280848290575352110876711739467784313019730874216\
725124564500514922303491991866085808974502493699322913924864000967139859819191\
973543338649860561649643973513195470247993075623926916367264106553057122946398\
533786600153342325120312133906251322173790991528402178280617890998072225874259\
482559705543051838394934875965010132032018256667084885998"}], "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "49"}]}], "-", 
        RowBox[{
         RowBox[{
         "53205109650128444703114482743483935412622554647482248398780080261346\
307154585265652960138586737505580452056610840962230964919311534804960785416554\
226784967256491269234581366528044556772389523237342027676566907729133324638766\
917892116303073223106219988206640164255030904772601928875398866697269926895056\
645557380728038823720524892962738008775285220027339744634052535390272503606178\
691145660905371668798352635100891584490971562057219114883379280955422201975845\
9656544515486676507789221580430181691427046984473923", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "47"}]}], "-", 
        RowBox[{
         RowBox[{
         "51181213135611431098922657554138054599681812730596375872847918270805\
256871124025936012164120906919191023747633005532154200848559537770702411525174\
579153432857184978424084324625322535559076845414731349655308714677891416562849\
149840351924814872529191342532641512786941582981687132210688463850173921790248\
733793293527145091355769124043739467302141180891126560041066162791726074616216\
513928314894804231127879274456877693652291380556245204995546626228458481330596\
7280886417791324625580325002443469463024532780903271186", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "45"}]}], "+", 
        RowBox[{
         RowBox[{
         "90730434373584166230138152515900910844812941765713562272946737538893\
702517604977819878734969439320675869069796133657880715376997726050050318909329\
179364710011367450952548407610230877873854346161709824412601676388613562474395\
263795806068968410030709997711917243899338985559332628902311137971762743104361\
565311179871599299535573513270627439941155038962875743247033316933602052621136\
262050417092196118019852301704418867092151648134619817182158633532664924901729\
551540949065796308795996068482349591118569418587786096502", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "43"}]}], "+", 
        RowBox[{
         RowBox[{
         "12643487889607371664750012578793509620557357308031798413319387545235\
877609616257281500296767784401475745582074180109072384008030598171540188178226\
863934607427277676739877025773143936248865596353217266368850920489393432623997\
376756476350228375437927862408242446962815516886681399833647484236105008412031\
551432782554760966161202053376409098141858612950705836370539217886106480173929\
798587322966307244059572048867768356993855501805793600629422204428881673844083\
938487912201548853501815357434982277768026348873475487995179", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "41"}]}], "+", 
        RowBox[{
         RowBox[{
         "11979631899046166149903858178823123389080107032165399051319171070695\
655217640858669939243827049494825818262728234068256078277161771347110065586397\
196782206950623590681394936256042088270795039488667547541607214979494509054423\
720008426310845141688879358645145532350573320351121805499630558677880652213361\
647091834843236536340218637971588498333615307920869113804268111227431513468672\
175817966304515795174385076122424245290898678936004730760137199802987271442063\
313551285929919744205302546858931545282749663078021439959540186", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "39"}]}], "+", 
        RowBox[{
         RowBox[{
         "24396141717127949632788089409120990257022129651661028492086794121036\
516222834180567690454485765558119316516149904698843957269665273407608061079334\
905827928061337123291161937677696954192676077717219295455962806996891305796245\
295176064242685120989431598473376772318753338127904423957420051505852075383690\
530296865922823785614967812087928579363003357973794017446288426648074378205870\
047061049339755490117636342091436483926956085142038260611595284489621256220180\
93015940641731087115400440219450546557751913587309946502519999530", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "37"}]}], "+", 
        RowBox[{
         RowBox[{
         "37391367389594783964087445892697216510790087110591842218401274010973\
047286207519115119355870008743635727123711584392841729323942731844966242461308\
124536881459215706409922097676395740497197719240496263048237435539631330258038\
285658887158600037035842725372705804481224033962437493894850366412204418105237\
049247198074434975736902356304229939403346216100395718757800272847088368540125\
479840416179281615334088290715816788971909644489383725045028660569278060826162\
2069240692220105492127560921845225104336066452580736128897982317589", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "35"}]}], "+", 
        RowBox[{
         RowBox[{
         "15258396038722712226466560624384628259137648857546060066070579398011\
615962760054210803186813065445117068736779573647107152275021613047044230382633\
680139388279765105975292978843371596290155735893652659495845462088924579656210\
495147647058523738202992926363183556164385761290810364846265910556972021468405\
710073956466685155305831251489317568772264884650773731471001657472134804115004\
107206664696110509358389608831010582459288710362882647164189481069799580673995\
256398236438849327928206502101722369306721712631042139477008427220641", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "33"}]}], "+", 
        RowBox[{
         RowBox[{
         "45284719808905698547246069364594220513174427781975999759093326425771\
833749061242443056081016414001841290525878487516249974509041417239239216260206\
899796871093251904140871606959265950142157668119434090539284498054119378895162\
805198893178214465383701820446578305563564354504795295289136942819031345162195\
163156778906301119212443450438595418495579458847796087255377791048415783124451\
511331642031660680509825483909462257590577463174043255219248612265306274265629\
32412465455235986462237647432714595313854673578603760054088526180214009", "/",
           "452695928209624132376048779443483885868578573137613186052201692534\
754966854170402520647462383054593745767127643433044709277425317270743104680304\
071787754348284141688665650882445847810097700862501723408938885527664581208927\
032023124754458886138922099123806282911857841339150708033533074671703381865583\
812593067448947596169286907065415903184438830520168889724249566266129168799362\
710476475238911960097774396186243792967135368441758567295404054210910332440288\
554751559765665027459432586908272970416675833160528771414236649048790621327609\
129909133"}], "*", 
         RowBox[{"z", "^", "31"}]}], "+", 
        RowBox[{
         RowBox[{
         "12924937878443389494288576254569486035655901134502452085109431227755\
930096376231574831625195389759705331201555503780114232954529818972591038147732\
220192687538233684596432664643936731410634877597577024286789198489437861202355\
826774644499800500082385405637922194383508191720044431515037862351219607212905\
966784063173776490633023235756070563596873311919770741534957131930291190663289\
321627524652424882847747083924087119323450204026225466753555236628110328991475\
742184242131592523868472352227123613924269378949869741430594213955506705", 
          "/", "16766515859615708606520325164573477254391799005096784668600062\
686472406179784088982246202310483503472065449171979001655899163900639657152025\
196447103250161047560803283912995646142511485100031944508274405143908432021526\
256556741597213128106894034151819400232700439179308857433630871595358211236365\
391993059002498109170228492107669089477895719956685932181100898132083930709955\
531952239869453293035559176829488379399739523532164509576566496446452255938238\
529205731539250580186202201206922528628533950956783723287830156912927732985975\
096634441079"}], "*", 
         RowBox[{"z", "^", "29"}]}], "+", 
        RowBox[{
         RowBox[{
         "20220866278691146198539535448710277924628587261401861372576398984858\
307017958726530298950331492870996227057251717555113347478228785305013636284690\
555295472950525431591020086049148952463536717183099504095822495925045691500727\
673534620987194673468780025041718461053942637356000805199539007316322677167587\
228327297119964008173644390024235620338543160355472367319235860870935340329423\
516034586226475962738803645261399880789661946601509022435881296181643686045836\
971523999298070578516033443107681432899413149058696288095241100352309587070", 
          "/", "45269592820962413237604877944348388586857857313761318605220169\
253475496685417040252064746238305459374576712764343304470927742531727074310468\
030407178775434828414168866565088244584781009770086250172340893888552766458120\
892703202312475445888613892209912380628291185784133915070803353307467170338186\
558381259306744894759616928690706541590318443883052016888972424956626612916879\
936271047647523891196009777439618624379296713536844175856729540405421091033244\
028855475155976566502745943258690827297041667583316052877141423664904879062132\
7609129909133"}], "*", 
         RowBox[{"z", "^", "27"}]}], "+", 
        RowBox[{
         RowBox[{
         "85186067824228565157293288909611789454913765430842481597699926930623\
363243165609678365102743931782812875522691395157877243413573722150818205862925\
026995869895742381190457661063830391556570137348113941859502537307184253078121\
719250671848203510792306544107033612268944521841654559789809215542220386141521\
183958478121180191706178349852755470837305913358674457216905952292901793917896\
627999569744568054749298801958296234398681319256799066450295354155559597484151\
2958334462014982953629274885969052811690354326525057487421192979831798509642",
           "/", "4526959282096241323760487794434838858685785731376131860522016\
925347549668541704025206474623830545937457671276434330447092774253172707431046\
803040717877543482841416886656508824458478100977008625017234089388855276645812\
089270320231247544588861389220991238062829118578413391507080335330746717033818\
655838125930674489475961692869070654159031844388305201688897242495662661291687\
993627104764752389119600977743961862437929671353684417585672954040542109103324\
402885547515597656650274594325869082729704166758331605287714142366490487906213\
27609129909133"}], "*", 
         RowBox[{"z", "^", "25"}]}], "+", 
        RowBox[{
         RowBox[{
         "25166476445054678819740290402657242384864033418378780421869058662129\
079628794024495197276754359145072210963747545846179933405094868285430512670875\
766179790394127346679821380759503900131674142793131526099337128529783872789032\
316430498777308895254152629957355167480523789503511551445105742790007213235552\
258467365967709286256105783165654634013334514148067602709546212655398301694051\
941419227888794670545149436113502308368841470359787748115069997036688177946131\
117957546316418697024985544652267116122141598622384098018230264136830700277157\
", "/", "452695928209624132376048779443483885868578573137613186052201692534754\
966854170402520647462383054593745767127643433044709277425317270743104680304071\
787754348284141688665650882445847810097700862501723408938885527664581208927032\
023124754458886138922099123806282911857841339150708033533074671703381865583812\
593067448947596169286907065415903184438830520168889724249566266129168799362710\
476475238911960097774396186243792967135368441758567295404054210910332440288554\
751559765665027459432586908272970416675833160528771414236649048790621327609129\
909133"}], "*", 
         RowBox[{"z", "^", "23"}]}], "+", 
        RowBox[{
         RowBox[{
         "49363480501210438031997113400638054090087185065251215446969128257104\
674964983133916967472741638319052920391024448029621303692043390512636782781513\
946431699280995682322416647651535528839533834873228145795801276996832174548376\
305068702245210696142923763240219178863337005531291702986693854237398701399760\
752481483798948728831491444594924625427318896092626992051132729230224566833285\
586289009379569495923296974638217615578123687181749260711953959576549409073499\
501331213802436899946892679836216957002969693318672509298714361519195289884510\
3", "/", "45269592820962413237604877944348388586857857313761318605220169253475\
496685417040252064746238305459374576712764343304470927742531727074310468030407\
178775434828414168866565088244584781009770086250172340893888552766458120892703\
202312475445888613892209912380628291185784133915070803353307467170338186558381\
259306744894759616928690706541590318443883052016888972424956626612916879936271\
047647523891196009777439618624379296713536844175856729540405421091033244028855\
475155976566502745943258690827297041667583316052877141423664904879062132760912\
9909133"}], "*", 
         RowBox[{"z", "^", "21"}]}], "+", 
        RowBox[{
         RowBox[{
         "60419064473215688501927764698721193418883915567003145637926053033209\
947654155444900569827259993533352980739307154372117986962275944088385719868443\
557312406528226091336154570463688715633428969900041162591472123026904975300833\
655744565582817897333445458953059458383217516757568653084646921579461850494929\
080452280690395805608999086047149039913207149604447047138319972843077087233353\
999820763509519885056318149128690860439736709242924863859989569257131790586001\
253839096710056204143454908677165501990225794803603867901471851354739734671627\
44", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "19"}]}], "+", 
        RowBox[{
         RowBox[{
         "48339761475503095192253549467447378721595269940701042683830336389804\
435586807782736068171754647721815271005848525841285027040482387703569299982189\
093300712948296152492928528939042318741203768565148799096916316405773728474405\
948179163554222213300255102524761336150100664763664878903348174406445092768949\
285390099732955437738924321340514494509092673019950017391324859247435358599696\
830947368528562644438804019490737426028264934825930411570671241520521848874154\
445347034483728997575567978625449619550812045580144072455275404987202031524938\
657", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "17"}]}], "+", 
        RowBox[{
         RowBox[{
         "44751814862144467535597476867410452680530008206319875218524074403513\
479155217302353323671969496523889827664916027748375252196483448747817650662953\
367198748795962963314038441793282936996221416948085854299036962957022989076147\
278753940294650496532931736598536889389401506870585420432569622731437358453617\
403610190056950907899059020855452854618507300716503843305870225733560873428950\
468540630503321758756654950884375208885951140727047687320104330804840274774999\
829936401494891154443612605822290510584653206898452449488675560959226436963167\
9326", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "15"}]}], "+", 
        RowBox[{
         RowBox[{
         "46416489021202658878942230165017195732968212817031818675329366441090\
529164616758357314016778687180968220667181570278349309860664287014892599759372\
236341269899858247967316086644057707898864064574664421643967050912938144220119\
634951696688908934113326820798541484069342718891633335602914495641464885850251\
468673268396773451044431041669845467449726398635531748851817104503455472470908\
141455300961770493932934450116146620282402155032298712276465631002041026620768\
571219489050411837749095985036906553718222698271362808049055435294816908658755\
9271", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "13"}]}], "+", 
        RowBox[{
         RowBox[{
         "38737944911134233516655001502967672846698572596739256139233375780536\
811247273501571983033602436489437955280153443837879355612767575467799839842916\
107195530236790792699080824255503884672032603796135048617265514055883409124346\
855952142313948295315566640710094226385543946184029993390563775703025042546458\
764754492400560794916390792972926943785405045914147552714607286120418093087258\
594030904391269608592604693571379751685636130103327127186656434915251930625227\
217701592699743345146279665330570505859503132708172927105506981937612491192432\
34581", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "11"}]}], "+", 
        RowBox[{
         RowBox[{
         "97039951337033164360064513705392168808583827761080852515841779253559\
873030164906403426954370989256867175510043657839308487040451230397363952632051\
830812326138935984632885672864424764858511563609724743771025985375731251359985\
144943430078485028165896921306800285961371566466629480198821659117831988384650\
326452409432158889700059014976185267861439133388739532021229847807990179387260\
094069123270915824761435932520629928315464667140661975294240331207123918068597\
287935670544453186365351824927697284443076259366861747845142209082216562317551\
60884", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "9"}]}], "+", 
        RowBox[{
         RowBox[{
         "34344405000623251042285246019673462415860118331404857515303199466682\
453323489117450390933428069120265824860464584040763365469218313305946614591172\
779344975311183157090622835607606214249562199389927507195889145938127238014817\
853891118430480428775264307565412506209615496449894062505348608639804699596745\
977392710964135376864666893890102523091628102962853771718842436254898126408956\
477678348145023698002683255416855006991914636336618013732571510245573557388886\
175023954941240591381764641280080608081655539107263916186880309930319381992609\
432966", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "7"}]}], "+", 
        RowBox[{
         RowBox[{
         "30947136115910948860506585794874335479814760402349562942453764805860\
957084880414671379705116338411290386440760927596213380408468612918952846723932\
964785459103493255957685360135597628277565527350677819689617597705607015435574\
647350383286145525892937628339106040928318936202196427573730193805666425956148\
217127926210180331397252506878681257685776433389504683084950925600108807028516\
305131993619147269275867561124123715552792151629860861362672785859361782341008\
123434386112403227909725867468551896798004164310948603826452199609243877569572\
122383", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", 
         RowBox[{"z", "^", "5"}]}], "+", 
        RowBox[{
         RowBox[{
         "18851102606479017002770523955454429783391735148712804495447399496121\
576685856080223166340283113709073011790624682222698596457682338705445237258326\
525825115318122671439848403907243090417251320036809619723759974625029181833213\
843580884934580862193613365462743173946078945339824265556795228303139266814614\
356649162980958931980700352897195413015137242017391178560742487879474636550367\
383844436723108933784423773190566370400651346729126468715148897060792694239022\
185471040888262220665870252177193820149621297696204829236320666670122742067001\
9493921", "/", 
          "4526959282096241323760487794434838858685785731376131860522016925347\
549668541704025206474623830545937457671276434330447092774253172707431046803040\
717877543482841416886656508824458478100977008625017234089388855276645812089270\
320231247544588861389220991238062829118578413391507080335330746717033818655838\
125930674489475961692869070654159031844388305201688897242495662661291687993627\
104764752389119600977743961862437929671353684417585672954040542109103324402885\
547515597656650274594325869082729704166758331605287714142366490487906213276091\
29909133"}], "*", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{
         "66280250785297454885512557932819553861288479030200948491470782742657\
572083216178690109712676919365762461930964078784327264922456574719159603623626\
726298106959948901825932974020344741000112610973008037105893754864663012736684\
512179083273842500030963135865900441707702379842234808753956051403451761293217\
966591614422282972198988406358389212123275462025612860802579520433022821289930\
552121264365359908504460075489896326614660098034165223793800277045074738471750\
183278705649059653653307663291037072040462251718495828825283620219636285086265\
135988", "/", 
          "1508986427365413774586829264811612952895261910458710620174005641782\
516556180568008402158207943515312485890425478110149030924751057569143682267680\
239292514494280472295552169608152826033659002875005744696462951758881937363090\
106743749181529620463073663746020943039526137797169026778443582239011272885279\
375310224829825320564289690218053010614796101733896299080831887553763895997875\
701588250796373200325914653954145976557117894805861890984680180703034441467628\
515838532552216758198108623027576568055586110535095904714122163495968737758697\
09969711"}], "*", "z"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
         "61615574224291763318920881223852976436063854191663834423959999724558\
969496314565233678874957534554035568484969946550905996969901018521777681735458\
705996550706284369653662044144548969446958548688030104779812396688035387937590\
871551083986745188281944905594642426819448140879791127724791221805189839977159\
396975067436883252467618119113798358659998646174869530714233321977952892385959\
286025525780493253925954395966199453256629398465807230694732957453689574542117\
887853507119710842752487151383170", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "48"}]}], "+", 
        RowBox[{
         RowBox[{
         "23442147564183851374600655345442912214783085091683566876068437041069\
202448202909288139721013531787976615674368897494743800591547068078848962492188\
260744985294384651807526602067708069223831296779470677213413834246424642136775\
144982084437406904174120931166865850345176376210641902763930307944340282134867\
975054145200692811243996816335578209891021291584520554907897249593094597455747\
652987764933652011974213292882021600191782104882153849389533244754168887974689\
52589532593254304501309332085292026", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "46"}]}], "+", 
        RowBox[{
         RowBox[{
         "22124211713029486376075235434035650038600851228317611037381012120002\
805762202575218624516913978176484801784992843782042535983803034844165484099118\
620489961997260065694115163466927522438280768123237826506726347276565007848822\
245585646051744321575011821806373578914672163557987051205391556705561069815845\
937984171416582685913776229943607845888341190232575316183032329924664329488795\
549122565435882027591754473578992474007993729764031737615338354046336255582753\
85667356907095605220069049328909746377", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "44"}]}], "-", 
        RowBox[{
         RowBox[{
         "39016089245349914380150226500791203761677880445202372058558568121490\
325013850086733518437731479620112556710994140439359422832898037642892873009031\
845413293559077180255492725913195074008787230161653145110585084818494323944041\
295130947586943176620468756089513134028125994469547211407554013816250876827032\
362635456984392892263984912604206457315472576124863361126099451046756830191185\
325273270890717538488473934598339639690474052697634683234534442294378001157779\
1753851616520931786290659938363077526817", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "42"}]}], "-", 
        RowBox[{
         RowBox[{
         "54698173585917486101403429187798491033134984677616033749440372848497\
387048931402346655495669647930758406711373957416159110726511741972844559620276\
349127653726754748401218317232180094507361900834340425336536493204897343969196\
829251104196953056392506321832430107698805896097600554495183802721156839021927\
998712809147108838133762414133239600373257064585782465582368980686595340941020\
717041289419870472005821684616744491515933196893721909449528879689359936315698\
303812515786071860609160653820091628193271", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "40"}]}], "-", 
        RowBox[{
         RowBox[{
         "51862080414905199687520585516772512264366412796321759010415983288519\
298777347586471951364799801489267800953565206409887209953673563114043076316964\
699498800985660209180031770963764935377847241343211248736176380038890169853512\
246839065217199359864475202917831407907234703694098389403298055144197920762536\
788648916402234971333992486824060539730270261910378801325850707340425148919206\
278496470965304928019145015970466155741830403805438322722171470933343955226377\
601926045765200262212578969402582751779012072", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "38"}]}], "-", 
        RowBox[{
         RowBox[{
         "10575832339069021922330437975537364977348181771345180809912548814265\
587371860691245439816590655409870292641733617933902105150025198824558317815591\
575646295891717954074538674505608822845767612459969028254498948127474480854044\
153914476222949398723406059547641876790884209446850775065651515656321924593448\
286975218281869416488573084447806144110354617416760620823731104193673623496428\
001608639368227917945233917574262416367519254683373758710514251880715867231480\
321475419274259180213230089611227677778526198102", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "36"}]}], "-", 
        RowBox[{
         RowBox[{
         "16230344620386886031716612149088506244235598937862642139546513456065\
979754488602225840788435536424728299733531962572774880550245162546038772191411\
025576763700852518872093717013353235693505813752940479616123598587526304210188\
725059988898827379106611322441170531923942086692750669461495650928656915927029\
619627906446627723339057509103517356323315617877787757774788903018322794209653\
607593207038686364128429930207719213096361262213889754862838881664727692863004\
88262578311956667469676798901320697388383079880110", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "34"}]}], "-", 
        RowBox[{
         RowBox[{
         "66320488642254887244496210216633289520602882349677935119090094126741\
891754436668705418551941729866683867119112226104020172210294324976449655726767\
409446946384483506716925112867039202394926760920265623548469870264634251983278\
364083585748666352099510816252855486025613701162879286716171227219371503120466\
896441272200310300742025987658843041868871992839127201275417157352899931867581\
962021289625979484006744078347646018734600832331894839869965511571839691191568\
047713598550637634707192367584095139771164613996360", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "32"}]}], "-", 
        RowBox[{
         RowBox[{
         "19714509492554127994234865216734251156360479246300908798027954826104\
238506299166011142305750028330641596676585149093458038770283526030716789850482\
733480052063066868497187931682949338684724553372102224804412176054017142572696\
152853775468710907402095469201108580944510402087716717105174125526229071762822\
792828517059049771871328156977558184114397352372846431806432702228542300860675\
369984077353519779868782298459620315361707280670179128197203349610538850458728\
404979656412743328213073524497502381605732726813583145", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "30"}]}], "-", 
        RowBox[{
         RowBox[{
         "50762515798508914921240419929497747276088920735894888314496618360926\
802222034591220432164189142349402754915319133564125453225628684653067555556317\
360809689514099216582343753092162054777418512735153543673796085950273854790765\
956247422727110564743865252613613388863496338920926959235345475674029395905613\
924462938122536607849590054896162983755394690572497262577432659943280616428549\
037463213030699762060685125032884960640779446352224084146748368067187457791099\
5183453248555847110548373952324976000985614529874728512", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "28"}]}], "-", 
        RowBox[{
         RowBox[{
         "88564716921058719315341860039645251536175602508836268490729698536997\
760581930856909878318302601546819253966366573162170592439518654491924436713676\
108739098684548062835534760282416227654768770141778256717947370606894248449480\
514079420079954552032893800716279817150564329285402611645342333818703664726363\
917845838926331699964048665185193778853654324063486099306753975810459563340519\
395884868430317520195939124038402140816064387562942098584602806281464065619854\
676022217276956096519511417402273372221381585284476523243", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "26"}]}], "-", 
        RowBox[{
         RowBox[{
         "37524970816389574248546852667079284367377146494513104491748473978948\
127579870329929409911406604146557249125732942313675622590622824424909425137620\
983338287256166197347337774073369438073260094414702877740223956761906160258153\
372669591901970526664910152256411412487030547729690304131414971676133908045319\
235880280536612911260258877547871779454395363731590687023319786153806457594908\
736822425296736763621822407751639976459011471529649054937872596134683041623356\
07251667790473217070937773122897457050557992873545722446030", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "24"}]}], "-", 
        RowBox[{
         RowBox[{
         "11190580966463681087408450296703033822348591123705867530529510471559\
841493942797722572893117447977570920509679792707149059302809746251152036226540\
637084000141050356056165864071022770669574046470789036949914872174466665521376\
659103113386540461317136025367295656177034745031926250753854059377223348549543\
708088026857857349700768923456347915231944112519714181832357104508653479248695\
556853846018075719235044764688234765860612513413488038507422019935413375844956\
7713097359902324722693710959500859103616709044240785467821188", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "22"}]}], "-", 
        RowBox[{
         RowBox[{
         "22324499854194685309062332338229657338974558468238275852770945077310\
225374222606235760297126870199658459493464056786763928851341371520418060053242\
531989900647498758000466443682221679286115796809237368883889683567713672850671\
037845964912039286121163644362115916272362005714821527713164600540904824188723\
299891202822963814236407657515716969232825925971717101470643253965157735467105\
288805622813231807295825508068556089644868281454698826250545795969492239587163\
43287078743434999462148444732728979342837928905757424507725817", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "20"}]}], "-", 
        RowBox[{
         RowBox[{
         "28245479150259810594293728374636766823044489522788471037435345355650\
380260193698068779227024310800873289231354175044706970567241698023242627798489\
396949954618203053549855976326217820490226263123436478138844261383969163971274\
979250380633503141427245569199492638151708050342489522516173324854872780386216\
181751042879586912098897787704395621208031308531526099448099842981209942662182\
722106806851535174712052041623970310259767219636910623465162830492889500413677\
686592117591101671506513689580784833818384789020847192795637247", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "18"}]}], "-", 
        RowBox[{
         RowBox[{
         "23893576428892570181733742587555761249479188191465443243376522192513\
874437975151102318927052338234400812702891984100978039796564290580253609290974\
533490739110426910594051817304793261871080410900261411362250043923900600233735\
261278072276416124745160370611985072545331092360598760321296550603099170959597\
388809011021229772975702782318269108297087418714272009150038779735076000434295\
101969263854497638262752577743089435959150484783302629575669746924422733359393\
4228976871459089052713912775730590412700690731245465462395386144", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "16"}]}], "-", 
        RowBox[{
         RowBox[{
         "22145437084387674604865729757072133917902717945179925444265921441468\
705459833522276822590855452571748199610050619639666179314606782579462135469438\
044912065031665346689037436234702040812077654756700501178755797173641672842494\
489833662105153948351701575148183367053527608190833777462426904514882022142111\
846200731953683870570317385801893399256450044149885017741130934243930854807631\
194954392905990637132631603705714970048482814779581878469769692230174605683918\
10303923203734456595165146471046659728900519491886322411995265296", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "14"}]}], "-", 
        RowBox[{
         RowBox[{
         "28088763172378332340161491006205034560206323160148742183875895745063\
196420938960623338146118551118912494816734815977180650067120717062939507609461\
998186306031824253216149708936044548411550545400430644208528086647525124696812\
003285949039672694049449139235828999875944557624242400518845557511441064386500\
219499694992685916259984510562454882583900541507491710533889355957449691650388\
554203551942759312500680668985002359001181315262739056803711884097604108044581\
89207141599577496962707202195969404578423839387580942942689886629", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "12"}]}], "-", 
        RowBox[{
         RowBox[{
         "30388945789610902351968582562972813880561912053157464146878081197551\
322103610644038763977485296116550857263652362919640255896781234995405517068229\
907353557711531118463787700148690217149706907169652492239491822252478400784389\
287079216717447253830973300361803500894339783711077685585711719738894396980672\
784760030240205922589582771368150178667135110511958028447188211017926134944185\
913034609079701247507028757685824177631090472078376665534817400906515639426344\
644806807083368186017554714937855059494618730510831302037850304399", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "10"}]}], "-", 
        RowBox[{
         RowBox[{
         "76993556669222716185168761890700294545757829137227912514177666038285\
131603046062101882709404953772478318007151800626583179179012250371942313068258\
565777947315397063464500195272610002652884050274190148633176260709370734696030\
517191462310429570017614663973416194561249722755533435996598694840957720703896\
538115663501478194440889008829106114876855997363598233541662225287454473592859\
282265713168744846036376943873113788152344186351402416142963425577895236225148\
641116023569839857753121917769275824172464016674053665044876423933", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "8"}]}], "-", 
        RowBox[{
         RowBox[{
         "25309312382249252719015591435438663420664073340735460230152051964538\
880249611940003654326898338205944225370233011013924681615823227905612235509494\
660439308883663062575427003119322684790175882809757578277378215749836372862782\
064730943221336547962673563203772970144694166845850976378117014566756001856424\
988062044893377098464808004411589076845736422030389165165039681387243248523849\
996894076787274754255594631246642817656294946609920780235623017386006966532938\
6271312461421247889489030895774327335995402595933791715745378107220", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "6"}]}], "-", 
        RowBox[{
         RowBox[{
         "24578662131710454435728431966302737801080268980036258630284306771294\
719824968505498028841978934538144194835416008608797392524459342365837965080209\
209360487182816663029357177060557812746333588351037592932775462190757028522499\
975355158086934097615187312437196048421799827952094488573885555576728200900842\
404927800145308179506690821605790187749955401701837951606064550220750915690977\
286104868181921839039675158053511630171601752699175408417536818256069465815460\
7661433711482980267824092231493950644061921289518062246752340711013", "/", 
          "6116242415768860541547154846618299786670502109351484745465340494319\
882222397255927751388763009574973051964634307309461130293412111755404777399456\
012266022707633504770023459829883761741619423309707775216388683269649880846271\
479426096251378445458324424247945420597936073035268652778260045648691402231673\
659026028651581557448037442768806404893549614167384957379391343088348048332048\
027206774499266227985908399618824502843627133457873181042736181457830092701629\
2869493996516231486293144957264821307012602487919178333941824963431"}], "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{
         RowBox[{
         "19013846485920986490680667150796718161479485174404871219416582542968\
146618691954735500856828308703817645701421596132156687841240952364146554295122\
870783727703502968695250926093487403025005080298379315124958356637803230191126\
633962999370696724771973806764263949359845836948105831544128450140970122031275\
676906650883159571695045553086106486057572619817699542893683529157121613864413\
290894660435230135253374371649449428227546017152342061995513511279334865084101\
19869548995575030434835523892429776885213135969146752673227986636198", "/", 
          "1834872724730658162464146453985489936001150632805445423639602148295\
964666719176778325416628902872491915589390292192838339088023633526621433219836\
803679806812290051431007037948965128522485826992912332564916604980894964253881\
443827828875413533637497327274383626179380821910580595833478013694607420669502\
097707808595474467234411232830641921468064884250215487213817402926504414499614\
408162032349779868395772519885647350853088140037361954312820854437349027810488\
78608481989548694458879434871794463921037807463757535001825474890293"}], "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{
        "767918912810040642921453078547999714651881203330492618641003313608121\
865905438957033672397571810994571914333314792281101202897173837289535986283247\
434758248692074824077978086647639986463714040132272147917211303636283851172004\
443655331999262821123658184522904122465140538584205133234078047487677006398112\
046552326111698102104667571174070793697512109389761553221954631273147694963718\
298809971073265415225104678258582090296388910781360580277412482807419315896577\
088482435484325724665388204448975394729161246071591727230867009884", "/", 
         "61162424157688605415471548466182997866705021093514847454653404943198\
822223972559277513887630095749730519646343073094611302934121117554047773994560\
122660227076335047700234598298837617416194233097077752163886832696498808462714\
794260962513784454583244242479454205979360730352686527782600456486914022316736\
590260286515815574480374427688064048935496141673849573793913430883480483320480\
272067744992662279859083996188245028436271334578731810427361814578300927016292\
869493996516231486293144957264821307012602487919178333941824963431"}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"\[CapitalLambda]", ":=", 
    RowBox[{
     RowBox[{"x", "^", "50"}], "+", 
     RowBox[{"40", "*", 
      RowBox[{"x", "^", "48"}]}], "+", 
     RowBox[{"35981", "*", 
      RowBox[{"x", "^", "46"}]}], "-", 
     RowBox[{"6262018", "*", 
      RowBox[{"x", "^", "44"}]}], "-", 
     RowBox[{"2675580105", "*", 
      RowBox[{"x", "^", "42"}]}], "-", 
     RowBox[{"846907184236", "*", 
      RowBox[{"x", "^", "40"}]}], "-", 
     RowBox[{"173286515273614", "*", 
      RowBox[{"x", "^", "38"}]}], "-", 
     RowBox[{"26676557638179331", "*", 
      RowBox[{"x", "^", "36"}]}], "-", 
     RowBox[{"3280519828262085651", "*", 
      RowBox[{"x", "^", "34"}]}], "-", 
     RowBox[{"326264950675390145392", "*", 
      RowBox[{"x", "^", "32"}]}], "-", 
     RowBox[{"25340393835329462708172", "*", 
      RowBox[{"x", "^", "30"}]}], "-", 
     RowBox[{"1485613403427351419930669", "*", 
      RowBox[{"x", "^", "28"}]}], "-", 
     RowBox[{"63705976538627200974875876", "*", 
      RowBox[{"x", "^", "26"}]}], "-", 
     RowBox[{"1934938612474349220463208215", "*", 
      RowBox[{"x", "^", "24"}]}], "-", 
     RowBox[{"39769982793664394186813403493", "*", 
      RowBox[{"x", "^", "22"}]}], "-", 
     RowBox[{"528899085597479529072263216828", "*", 
      RowBox[{"x", "^", "20"}]}], "-", 
     RowBox[{"4767687094071654170121786165952", "*", 
      RowBox[{"x", "^", "18"}]}], "-", 
     RowBox[{"43451706524987423025210231186337", "*", 
      RowBox[{"x", "^", "16"}]}], "-", 
     RowBox[{"206509647527421726645730232847831", "*", 
      RowBox[{"x", "^", "14"}]}], "-", 
     RowBox[{"755586599632049075545755017863139", "*", 
      RowBox[{"x", "^", "12"}]}], "-", 
     RowBox[{"2208262139708473092927482097779431", "*", 
      RowBox[{"x", "^", "10"}]}], "-", 
     RowBox[{"6521301389021370121972584407924005", "*", 
      RowBox[{"x", "^", "8"}]}], "-", 
     RowBox[{"20023436581433806837710583543418406", "*", 
      RowBox[{"x", "^", "6"}]}], "-", 
     RowBox[{"54407367553507353519793583650924063", "*", 
      RowBox[{"x", "^", "4"}]}], "-", 
     RowBox[{"98496004871444843567998122176562168", "*", 
      RowBox[{"x", "^", "2"}]}], "-", 
     "75147799449515926877726459607795681"}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The number of real roots is\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CountRealPlace", "[", 
    RowBox[{"\[CapitalLambda]", ",", "x"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"\[CapitalLambda]", "\[Equal]", "0"}], ",", "x"}], "]"}], 
      "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"z", "=", 
     RowBox[{"N", "[", 
      RowBox[{"x", ",", "100"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"a", ":=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "}"}], ",", "100"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"b", ":=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "8", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "}"}], ",", "100"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", ":=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "9", "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "10", "\[RightDoubleBracket]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "11", "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "hme", "\[LeftDoubleBracket]", "12", "\[RightDoubleBracket]"}]}], 
         "}"}]}], "}"}], ",", "100"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"A", ":=", 
    RowBox[{"Inverse", "[", "a", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"B", ":=", 
    RowBox[{"Inverse", "[", "b", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"\[GothicCapitalC]", ":=", 
    RowBox[{"Inverse", "[", "c", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
       "b", ".", "c", ".", "B", ".", "a", ".", "B", ".", "\[GothicCapitalC]", 
        ".", "B", ".", "\[GothicCapitalC]", ".", "B", ".", 
        "\[GothicCapitalC]", ".", "B", ".", "\[GothicCapitalC]", ".", "B", 
        ".", "\[GothicCapitalC]", ".", "B", ".", "\[GothicCapitalC]", ".", 
        "A", ".", "c", ".", "a", ".", "c", ".", "b", ".", "b", ".", "c", ".", 
        "B", ".", "\[GothicCapitalC]", ".", "b", ".", "c", ".", "B", ".", "c",
         ".", "b", ".", "\[GothicCapitalC]", ".", "B", ".", "A", ".", "B", 
        ".", "c", ".", "b", ".", "\[GothicCapitalC]", ".", "B", ".", "B", ".",
         "\[GothicCapitalC]", ".", "A", ".", "\[GothicCapitalC]", ".", "b", 
        ".", "\[GothicCapitalC]", ".", "B", ".", "c", ".", "b", ".", "b", ".",
         "A", ".", "c", ".", "a"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Check group relation for PSL2R rep.\>\"", "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "a", ".", "b", ".", "c", ".", "B", ".", "a", ".", "c", ".", "b", ".", "A",
      ".", "c"}], "//", "N"}], "\n", 
   RowBox[{
    RowBox[{
    "a", ".", "c", ".", "b", ".", "b", ".", "c", ".", "B", ".", 
     "\[GothicCapitalC]", ".", "b", ".", "\[GothicCapitalC]", ".", "B", ".", 
     "c", ".", "b", ".", "\[GothicCapitalC]", ".", "B", ".", "B", ".", 
     "\[GothicCapitalC]", ".", "A", ".", "\[GothicCapitalC]", ".", "b", ".", 
     "\[GothicCapitalC]", ".", "B", ".", "c", ".", "b", ".", "b", ".", "c", 
     ".", "B", ".", "\[GothicCapitalC]", ".", "b", ".", "c", ".", "B", ".", 
     "c"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Lifting", " ", "rep", " ", "to", " ", 
     RowBox[{"PSL2R", "~"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"la", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "a", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "b", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lc", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "c", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lA", ":=", 
     RowBox[{"inv", "[", "la", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lB", ":=", 
     RowBox[{"inv", "[", "lb", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lC", ":=", 
     RowBox[{"inv", "[", "lc", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", ":=", 
     RowBox[{"listmult", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "lb", ",", "lc", ",", "lB", ",", "la", ",", "lB", ",", "lC", ",", "lB",
         ",", "lC", ",", "lB", ",", "lC", ",", "lB", ",", "lC", ",", "lB", 
        ",", "lC", ",", "lB", ",", "lC", ",", "lA", ",", "lc", ",", "la", ",",
         "lc", ",", "lb", ",", "lb", ",", "lc", ",", "lB", ",", "lC", ",", 
        "lb", ",", "lc", ",", "lB", ",", "lc", ",", "lb", ",", "lC", ",", 
        "lB", ",", "lA", ",", "lB", ",", "lc", ",", "lb", ",", "lC", ",", 
        "lB", ",", "lB", ",", "lC", ",", "lA", ",", "lC", ",", "lb", ",", 
        "lC", ",", "lB", ",", "lc", ",", "lb", ",", "lb", ",", "lA", ",", 
        "lc", ",", "la"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Check group relation for PSL2R~ rep.\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     RowBox[{
     "la", ",", "lb", ",", "lc", ",", "lB", ",", "la", ",", "lc", ",", "lb", 
      ",", "lA", ",", "lc"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     StyleBox[" ", "Text"], 
     RowBox[{
     "la", ",", "lc", ",", "lb", ",", "lb", ",", "lc", ",", "lB", ",", "lC", 
      ",", "lb", ",", "lC", ",", "lB", ",", "lc", ",", "lb", ",", "lC", ",", 
      "lB", ",", "lB", ",", "lC", ",", "lA", ",", "lC", ",", "lb", ",", "lC", 
      ",", "lB", ",", "lc", ",", "lb", ",", "lb", ",", "lc", ",", "lB", ",", 
      "lC", ",", "lb", ",", "lc", ",", "lB", ",", "lc"}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The Euler class of a Seifert surface at this real place is\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "Pi"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ll", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"(", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}], 
       ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8549603360504274`*^9, 3.854960415108199*^9}, {
   3.854960521649091*^9, 3.854960602581045*^9}, {3.854960644614485*^9, 
   3.854960667371849*^9}, {3.8549608091840973`*^9, 3.854960822371625*^9}, {
   3.8549610916159863`*^9, 3.8549611122451253`*^9}, {3.8549612796989393`*^9, 
   3.8549612802538776`*^9}, {3.8549654209439497`*^9, 3.854965421213561*^9}, {
   3.855046517801412*^9, 3.855046586625565*^9}, {3.8550466280408545`*^9, 
   3.855046813512925*^9}, {3.8550469971472807`*^9, 3.8550470291246734`*^9}, {
   3.8550476185692816`*^9, 3.855047714195312*^9}, {3.8550477447706256`*^9, 
   3.855047796456811*^9}, {3.8556495248195524`*^9, 3.8556495309656825`*^9}, {
   3.8556495688165817`*^9, 3.8556495840683107`*^9}, {3.8556496184483457`*^9, 
   3.8556496410506487`*^9}, {3.855649791854109*^9, 3.855649792225865*^9}, {
   3.8556498439600906`*^9, 3.8556499222745795`*^9}, {3.8556500890772715`*^9, 
   3.8556500895637307`*^9}, {3.8556501399182167`*^9, 3.8556502329338617`*^9}, 
   3.855650273050083*^9, {3.855650366687772*^9, 3.8556504862795286`*^9}, {
   3.8556505188645306`*^9, 3.855650543184699*^9}, {3.855650707957038*^9, 
   3.8556507383242807`*^9}, 3.855650837775054*^9, {3.8680666144336457`*^9, 
   3.8680666236935873`*^9}},
 CellLabel->
  "In[607]:=",ExpressionUUID->"ba0dd3c0-1937-4b1b-ae01-0546f14852e2"],

Cell[BoxData["\<\"The number of real roots is\"\>"], "Print",
 CellChangeTimes->{3.8556508415268784`*^9, 3.8680574939229164`*^9, 
  3.868062989811412*^9, 3.8680665956374097`*^9, 3.868066708445758*^9},
 CellLabel->
  "During evaluation of \
In[607]:=",ExpressionUUID->"8eaa9e0a-4fd7-4281-98f9-00bbffbd8b5a"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.855047804638729*^9, 3.8556494340731115`*^9, {3.8556495599027867`*^9, 
   3.85564958500603*^9}, 3.8556498607610517`*^9, 3.8556499238780823`*^9, 
   3.8556508405425224`*^9, 3.868057492958887*^9, 3.868062988809969*^9, 
   3.8680665946120024`*^9, 3.868066708467758*^9},
 CellLabel->
  "Out[611]=",ExpressionUUID->"e91e33e9-715b-4da1-9167-2077b525611c"],

Cell[BoxData[
 SqrtBox[
  InterpretationBox[
   TemplateBox[{"Root", 
     InterpretationBox[
      StyleBox[
       TemplateBox[{"\"291.\"", 
         DynamicBox[
          FEPrivate`FrontEndResource[
          "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
       ShowStringCharacters -> False], 
      290.99374330068900462720193900167942047119`15.954589770191003, Editable -> 
      False], 
     TagBox[
      RowBox[{"Root", "[", 
        RowBox[{
          RowBox[{
            RowBox[{
              RowBox[{"-", "75147799449515926877726459607795681"}], "-", 
              RowBox[{"98496004871444843567998122176562168", " ", "#1"}], "-", 
              RowBox[{"54407367553507353519793583650924063", " ", 
                SuperscriptBox["#1", "2"]}], "-", 
              RowBox[{"20023436581433806837710583543418406", " ", 
                SuperscriptBox["#1", "3"]}], "-", 
              RowBox[{"6521301389021370121972584407924005", " ", 
                SuperscriptBox["#1", "4"]}], "-", 
              RowBox[{"2208262139708473092927482097779431", " ", 
                SuperscriptBox["#1", "5"]}], "-", 
              RowBox[{"755586599632049075545755017863139", " ", 
                SuperscriptBox["#1", "6"]}], "-", 
              RowBox[{"206509647527421726645730232847831", " ", 
                SuperscriptBox["#1", "7"]}], "-", 
              RowBox[{"43451706524987423025210231186337", " ", 
                SuperscriptBox["#1", "8"]}], "-", 
              RowBox[{"4767687094071654170121786165952", " ", 
                SuperscriptBox["#1", "9"]}], "-", 
              RowBox[{"528899085597479529072263216828", " ", 
                SuperscriptBox["#1", "10"]}], "-", 
              RowBox[{"39769982793664394186813403493", " ", 
                SuperscriptBox["#1", "11"]}], "-", 
              RowBox[{"1934938612474349220463208215", " ", 
                SuperscriptBox["#1", "12"]}], "-", 
              RowBox[{"63705976538627200974875876", " ", 
                SuperscriptBox["#1", "13"]}], "-", 
              RowBox[{"1485613403427351419930669", " ", 
                SuperscriptBox["#1", "14"]}], "-", 
              RowBox[{"25340393835329462708172", " ", 
                SuperscriptBox["#1", "15"]}], "-", 
              RowBox[{"326264950675390145392", " ", 
                SuperscriptBox["#1", "16"]}], "-", 
              RowBox[{"3280519828262085651", " ", 
                SuperscriptBox["#1", "17"]}], "-", 
              RowBox[{"26676557638179331", " ", 
                SuperscriptBox["#1", "18"]}], "-", 
              RowBox[{"173286515273614", " ", 
                SuperscriptBox["#1", "19"]}], "-", 
              RowBox[{"846907184236", " ", 
                SuperscriptBox["#1", "20"]}], "-", 
              RowBox[{"2675580105", " ", 
                SuperscriptBox["#1", "21"]}], "-", 
              RowBox[{"6262018", " ", 
                SuperscriptBox["#1", "22"]}], "+", 
              RowBox[{"35981", " ", 
                SuperscriptBox["#1", "23"]}], "+", 
              RowBox[{"40", " ", 
                SuperscriptBox["#1", "24"]}], "+", 
              SuperscriptBox["#1", "25"]}], "&"}], ",", "1"}], "]"}], 
      Short[#, 7]& ], 290.993743300689},
    "NumericalApproximation"],
   Root[-75147799449515926877726459607795681 - 
    98496004871444843567998122176562168 # - 
    54407367553507353519793583650924063 #^2 - 
    20023436581433806837710583543418406 #^3 - 
    6521301389021370121972584407924005 #^4 - 
    2208262139708473092927482097779431 #^5 - 
    755586599632049075545755017863139 #^6 - 
    206509647527421726645730232847831 #^7 - 
    43451706524987423025210231186337 #^8 - 
    4767687094071654170121786165952 #^9 - 528899085597479529072263216828 #^10 - 
    39769982793664394186813403493 #^11 - 1934938612474349220463208215 #^12 - 
    63705976538627200974875876 #^13 - 1485613403427351419930669 #^14 - 
    25340393835329462708172 #^15 - 326264950675390145392 #^16 - 
    3280519828262085651 #^17 - 26676557638179331 #^18 - 173286515273614 #^19 - 
    846907184236 #^20 - 2675580105 #^21 - 6262018 #^22 + 35981 #^23 + 
    40 #^24 + #^25& , 1, 0]]]], "Output",
 CellChangeTimes->{
  3.855047804638729*^9, 3.8556494340731115`*^9, {3.8556495599027867`*^9, 
   3.85564958500603*^9}, 3.8556498607610517`*^9, 3.8556499238780823`*^9, 
   3.8556508405425224`*^9, 3.868057492958887*^9, 3.868062988809969*^9, 
   3.8680665946120024`*^9, 3.868066708509726*^9},
 CellLabel->
  "Out[612]=",ExpressionUUID->"8c5a734b-a7ad-43c5-a691-4f173014c069"],

Cell[BoxData["\<\"Check group relation for PSL2R rep.\"\>"], "Print",
 CellChangeTimes->{3.8556508415268784`*^9, 3.8680574939229164`*^9, 
  3.868062989811412*^9, 3.8680665956374097`*^9, 3.868066709522295*^9},
 CellLabel->
  "During evaluation of \
In[607]:=",ExpressionUUID->"9a6829ef-b3fd-4e96-8f76-377670d18886"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.855047804638729*^9, 3.8556494340731115`*^9, {3.8556495599027867`*^9, 
   3.85564958500603*^9}, 3.8556498607610517`*^9, 3.8556499238780823`*^9, 
   3.8556508405425224`*^9, 3.868057492958887*^9, 3.868062988809969*^9, 
   3.8680665946120024`*^9, 3.868066709720291*^9},
 CellLabel->
  "Out[622]=",ExpressionUUID->"363c0785-07d1-46ef-9b88-a38136a7e75b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.855047804638729*^9, 3.8556494340731115`*^9, {3.8556495599027867`*^9, 
   3.85564958500603*^9}, 3.8556498607610517`*^9, 3.8556499238780823`*^9, 
   3.8556508405425224`*^9, 3.868057492958887*^9, 3.868062988809969*^9, 
   3.8680665946120024`*^9, 3.8680667103723755`*^9},
 CellLabel->
  "Out[623]=",ExpressionUUID->"3df58e04-b60d-4ff7-b284-f58369a20ade"],

Cell[BoxData["\<\"Check group relation for PSL2R~ rep.\"\>"], "Print",
 CellChangeTimes->{3.8556508415268784`*^9, 3.8680574939229164`*^9, 
  3.868062989811412*^9, 3.8680665956374097`*^9, 3.868066710375396*^9},
 CellLabel->
  "During evaluation of \
In[607]:=",ExpressionUUID->"08a8339c-e602-45cd-972d-c2e5fc2b95ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``63.67297473817188", "+", 
    RowBox[{"0``63.746928000588206", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``63.599769820981685", "+", 
    RowBox[{"0``63.5997698649784", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.855047804638729*^9, 3.8556494340731115`*^9, {3.8556495599027867`*^9, 
   3.85564958500603*^9}, 3.8556498607610517`*^9, 3.8556499238780823`*^9, 
   3.8556508405425224`*^9, 3.868057492958887*^9, 3.868062988809969*^9, 
   3.8680665946120024`*^9, 3.868066711272376*^9},
 CellLabel->
  "Out[632]=",ExpressionUUID->"d69082c9-27d0-49f0-84d9-0d1093db5c19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``53.83261069580773", "+", 
    RowBox[{"0``53.84519485961405", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``53.77743944589263", "+", 
    RowBox[{"0``53.77743944589263", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.855047804638729*^9, 3.8556494340731115`*^9, {3.8556495599027867`*^9, 
   3.85564958500603*^9}, 3.8556498607610517`*^9, 3.8556499238780823`*^9, 
   3.8556508405425224`*^9, 3.868057492958887*^9, 3.868062988809969*^9, 
   3.8680665946120024`*^9, 3.8680667144215827`*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"67695e7d-cce0-4e57-a761-ff53a3d0db0c"],

Cell[BoxData["\<\"The Euler class of a Seifert surface at this real place \
is\"\>"], "Print",
 CellChangeTimes->{3.8556508415268784`*^9, 3.8680574939229164`*^9, 
  3.868062989811412*^9, 3.8680665956374097`*^9, 3.8680667144215827`*^9},
 CellLabel->
  "During evaluation of \
In[607]:=",ExpressionUUID->"c4cc7d68-3d62-4a06-bb01-2ea2538acf1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1.0000000000000000000000000000000000000000000000000000000025`35.\
11361752240322"}], "+", 
  RowBox[{"0``35.11361752240322", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.855047804638729*^9, 3.8556494340731115`*^9, {3.8556495599027867`*^9, 
   3.85564958500603*^9}, 3.8556498607610517`*^9, 3.8556499238780823`*^9, 
   3.8556508405425224`*^9, 3.868057492958887*^9, 3.868062988809969*^9, 
   3.8680665946120024`*^9, 3.8680667195471315`*^9},
 CellLabel->
  "Out[635]=",ExpressionUUID->"1c21670b-c315-4f32-8c23-0af63e743c0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["9", "Text"], "38"], 
      StyleBox[" ", "Text"], 
      StyleBox["\[IndentingNewLine]", "Text"], 
      StyleBox["Snappy", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["Information", "Text"], 
      StyleBox["\[IndentingNewLine]", "Text"], 
      StyleBox["G", "Text"]}], 
     StyleBox[" ", "Text"], 
     StyleBox["=", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox[
      RowBox[{"<", "a"}], "Text"]}], 
    StyleBox[",", "Text"], 
    StyleBox["b", "Text"], 
    StyleBox[",", "Text"], 
    StyleBox[
     RowBox[{"c", "|", "accaBabbC"}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox[" ", "Text"], 
    RowBox[{"abaBAbABAbCacBabaBabABAbCAcBabaBabAbCacB", 
     StyleBox[">", "Text"]}], 
    StyleBox[",", "Text"], 
    StyleBox["\[IndentingNewLine]", "Text"], 
    StyleBox["     ", "Text"], 
    RowBox[{
     RowBox[{
      RowBox[{
       StyleBox["Number", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["Field", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["in", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["z", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["with", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["defining", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["polynomial", "Text"], 
       StyleBox[" ", "Text"], 
       RowBox[{"x", "^", "11"}]}], "-", 
      RowBox[{"x", "^", "10"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x", "^", "9"}]}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"x", "^", "8"}]}], "+", 
      RowBox[{"7", "*", 
       RowBox[{"x", "^", "7"}]}], "-", 
      RowBox[{"10", "*", 
       RowBox[{"x", "^", "6"}]}], "+", 
      RowBox[{"11", "*", 
       RowBox[{"x", "^", "5"}]}], "-", 
      RowBox[{"9", "*", 
       RowBox[{"x", "^", "4"}]}], "+", 
      RowBox[{"9", "*", 
       RowBox[{"x", "^", "3"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{"3", "*", "x"}], "-", 
      RowBox[{"1", " ", "with", " ", "z"}]}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"0.5785122563034497", "?", 
        RowBox[{"-", 
         RowBox[{"1.294165137533009", "?"}]}]}]}], "*", "I"}]}], ",", 
    StyleBox[",", "Text"], 
    StyleBox["\[IndentingNewLine]", "Text"], 
    StyleBox["     ", "Text"], 
    RowBox[{
     StyleBox["Longitude", "Text"], 
     StyleBox[":", "Text"], 
     StyleBox[" ", "Text"], 
     "cBabaBabABAbCAcBabCaBabaBAbABAbCacBabaBAAAAAAA"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The number of real roots is\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CountRealPlace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "11"}], "-", 
      RowBox[{"x", "^", "10"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x", "^", "9"}]}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"x", "^", "8"}]}], "+", 
      RowBox[{"7", "*", 
       RowBox[{"x", "^", "7"}]}], "-", 
      RowBox[{"10", "*", 
       RowBox[{"x", "^", "6"}]}], "+", 
      RowBox[{"11", "*", 
       RowBox[{"x", "^", "5"}]}], "-", 
      RowBox[{"9", "*", 
       RowBox[{"x", "^", "4"}]}], "+", 
      RowBox[{"9", "*", 
       RowBox[{"x", "^", "3"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{"3", "*", "x"}], "-", "1"}], ",", "x"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "11"}], "-", 
          RowBox[{"x", "^", "10"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "9"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x", "^", "8"}]}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x", "^", "7"}]}], "-", 
          RowBox[{"10", "*", 
           RowBox[{"x", "^", "6"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x", "^", "5"}]}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x", "^", "4"}]}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x", "^", "3"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "2"}]}], "+", 
          RowBox[{"3", "*", "x"}], "-", "1"}], "\[Equal]", "0"}], ",", "x"}], 
       "]"}], "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"z", ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "0.38878734533170051157040414255495698405843696434657278933812246\
293257887185705129864035570436623064274056407902631545428564440369550668242952\
254130796627135712518215784408058564433801609348412075155056329310832315479681\
250211119789193919233019688096189066130300356571522134310546455928471692695915\
8083", "-", 
              RowBox[{
              "0.7792816693905079053118861772233071006554655391315171211662313\
626974938210814764826410748793058193869658198779087977849580019134748277548896\
903256943283549704750755561946252485825412092497307062646928294894155667733922\
542083017919876147650010551096648056975611745431290213681652415428497279567007\
22133", "*", "I"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1.00000000000000000000000000000000000000000000000000000000000000"\
, ",", " ", "0"}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "0.38878734533170051157040414255495698405843696434657278933812246\
293257887185705129864035570436623064274056407902631545428564440369550668242952\
254130796627135712518215784408058564433801609348412075155056329310832315479681\
250211119789193919233019688096189066130300356571522134310546455928471692695915\
8083", "-", 
              RowBox[{
              "0.7792816693905079053118861772233071006554655391315171211662313\
626974938210814764826410748793058193869658198779087977849580019134748277548896\
903256943283549704750755561946252485825412092497307062646928294894155667733922\
542083017919876147650010551096648056975611745431290213681652415428497279567007\
22133", "*", "I"}]}], ",", " ", 
             "1.00000000000000000000000000000000000000000000000000000000000000\
"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
               "0.388787345331700511570404142554956984058436964346572789338122\
462932578871857051298640355704366230642740564079026315454285644403695506682429\
522541307966271357125182157844080585644338016093484120751550563293108323154796\
812502111197891939192330196880961890661303003565715221343105464559284716926959\
158083", "-", 
                RowBox[{
                "0.77928166939050790531188617722330710065546553913151712116623\
136269749382108147648264107487930581938696581987790879778495800191347482775488\
969032569432835497047507555619462524858254120924973070626469282948941556677339\
225420830179198761476500105510966480569756117454312902136816524154284972795670\
0722133", "*", "I"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "0.38878734533170051157040414255495698405843696434657278933812246\
293257887185705129864035570436623064274056407902631545428564440369550668242952\
254130796627135712518215784408058564433801609348412075155056329310832315479681\
250211119789193919233019688096189066130300356571522134310546455928471692695915\
8083", "-", 
              RowBox[{
              "0.7792816693905079053118861772233071006554655391315171211662313\
626974938210814764826410748793058193869658198779087977849580019134748277548896\
903256943283549704750755561946252485825412092497307062646928294894155667733922\
542083017919876147650010551096648056975611745431290213681652415428497279567007\
22133", "*", "I"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
              "-", "0.54118035910063399987203537681445721198935838878257910109\
646357674921254624170255646590044113514927746935682493874192990726049702913825\
790742183824672141446465701765288772088598406246314182232107709821834346339823\
584931748342965081088443467073741361717698501908454191558091083178529997897232\
2049926915"}], "+", 
              RowBox[{
              "1.2468036929875102759024006978402087858219006162223045428365725\
104422750627389645037248311054526255896200322364748511817113012750424861638418\
486216104322963271546764636723908914601037811561337975151079366204939528305636\
262914846293576701193681514011687714615466473406944448890326179634393630019042\
0793", "*", "I"}]}], ",", 
             RowBox[{
             "0.03066320120518583103556364609717171439383785585865284421128835\
919402685137610430082422415491707571799046570901475562016473793804621224544079\
747756721644607644100702551083588187535026039383775925077901226544488896717495\
760946588024925156013505682109894842738829439553439796615321893248908154273275\
63455", "-", 
              RowBox[{
              "1.6744443432911666416500875327371075937403216244579034072033510\
884608453976779107941500268764326887071358304191520114114635246564448585332291\
830075132427648719643327614024528931748112447702599917082928303911633103938534\
140827520992154038317823069886304309055423713458369105921717084120105749252231\
2002", "*", "I"}]}]}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "0.78093761344834323852712197762052347760579404659029040396291668\
674419744741507106210796498710470391701354779556700921462671707616268741201599\
761894844912238645257514742628356928187142529026719192110674755067157384965248\
517750613081640163431702985002033187174436614407439578790940820233672832448731\
4867", "-", 
              RowBox[{
              "1.3649837476523572110786089134192827247542205992320991085350615\
449655352615121121473274146440488729244545472853255402932770427667916208816265\
243556008242559127715473791809628966600747785873467138792366142333544833027755\
045955791866530613732733340910946314132586156668423449174537631620179142818770\
3462", "*", "I"}]}], ",", 
             RowBox[{
              RowBox[{
              "-", "0.54118035910063399987203537681445721198935838878257910109\
646357674921254624170255646590044113514927746935682493874192990726049702913825\
790742183824672141446465701765288772088598406246314182232107709821834346339823\
584931748342965081088443467073741361717698501908454191558091083178529997897232\
2049927138"}], "+", 
              RowBox[{
              "1.2468036929875102759024006978402087858219006162223045428365725\
104422750627389645037248311054526255896200322364748511817113012750424861638418\
486216104322963271546764636723908914601037811561337975151079366204939528305636\
262914846293576701193681514011687714615466473406944448890326179634393630019042\
0797", "*", "I"}]}]}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
               "0.388787345331700511570404142554956984058436964346572789338122\
462932578871857051298640355704366230642740564079026315454285644403695506682429\
522541307966271357125182157844080585644338016093484120751550563293108323154796\
812502111197891939192330196880961890661303003565715221343105464559284716926959\
158083", "-", 
                RowBox[{
                "0.77928166939050790531188617722330710065546553913151712116623\
136269749382108147648264107487930581938696581987790879778495800191347482775488\
969032569432835497047507555619462524858254120924973070626469282948941556677339\
225420830179198761476500105510966480569756117454312902136816524154284972795670\
0722133", "*", "I"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "0.38878734533170051157040414255495698405843696434657278933812246\
293257887185705129864035570436623064274056407902631545428564440369550668242952\
254130796627135712518215784408058564433801609348412075155056329310832315479681\
250211119789193919233019688096189066130300356571522134310546455928471692695915\
8083", "-", 
              RowBox[{
              "0.7792816693905079053118861772233071006554655391315171211662313\
626974938210814764826410748793058193869658198779087977849580019134748277548896\
903256943283549704750755561946252485825412092497307062646928294894155667733922\
542083017919876147650010551096648056975611745431290213681652415428497279567007\
22133", "*", "I"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
              "-", "2.62612084813418080768028472324863482896320576424246242007\
677304595323942627718763838672305945775519249202810217246176937578541265343974\
155143363658394203113126162026536797738894008480948688991195701514767679033501\
430014022346886735786163851161982158130451886939848368502752057103131250254773\
086137904"}], "-", 
              RowBox[{
              "1.6189771779222650853567943553334699113198546154898413957602224\
481854970891497580973294877968281177452092128466490748995220699357267731948816\
442488744072138861441689248152410909479786058817664275298588539016048970992128\
867755333642988961386580808297046739135819341801512459576055500773389435282349\
5011", "*", "I"}]}], ",", " ", 
             RowBox[{
             "2.22554072199833498173290442980953046589414911853655977613136026\
837736050651779179007506642387290926610909422106134751277192532703347555559091\
097620430581742598375775018846354977235025111309342657194823936544995069753312\
987149518855426019867176004151815683387899361426482470309036424336204194522411\
953", "+", 
              RowBox[{
              
              "0.6094393361653716418573949327208407677110279865954844729462084\
972926106056434208219725064898019467218368686752948859849322973189321489379292\
739464234453949559917372535534775499452179303282676000894947751815845731002281\
327215337003600498565567734603815197827126833525726128028593216816485407926280\
29740", "*", "I"}]}]}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
              "-", "3.46167320139546466496695623172038121537059526495397425822\
835678220342864852060717353181140081670420186811179547333718537462198485435290\
408912152856520695185641607105211278027013508713827574798939762614432576147955\
793763435919140050082799111758544250976576371306256015603879383144384538634795\
287693145"}], "-", 
              RowBox[{
              "5.1197017630360617999892451985357114135259377231603176043065918\
797161261179867497862339646789921531483036500066526613804820151010154459793318\
796630231961581048391445474958935962778288175374350363509429814205345292546924\
757052534233268161007066221450630855693236620672778241264828855457991301447899\
9521", "*", "I"}]}], ",", " ", 
             RowBox[{
             "3.28593387562165830805160430762455956005912677974868908779363107\
128827711161672987095579036062779091898647266362588213428289157721776776692976\
183850646712290762556026979614515266049065082873086679437959536532074293437715\
859756846965480223240006703426195791525064427520768116827119961095866585709418\
252", "+", 
              RowBox[{
              "3.1163579654092351695233605062538562931683390452651442766816460\
942859717034976449248684656329343400067827404879062720817764095694751987723978\
648875426593656286369431828305531885721304997507112455814773871314426470398035\
935931662794050648727978797267156975019818347835016227128856771630078235505670\
6000", "*", "I"}]}]}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
               "0.388787345331700511570404142554956984058436964346572789338122\
462932578871857051298640355704366230642740564079026315454285644403695506682429\
522541307966271357125182157844080585644338016093484120751550563293108323154796\
812502111197891939192330196880961890661303003565715221343105464559284716926959\
158083", "-", 
                RowBox[{
                "0.77928166939050790531188617722330710065546553913151712116623\
136269749382108147648264107487930581938696581987790879778495800191347482775488\
969032569432835497047507555619462524858254120924973070626469282948941556677339\
225420830179198761476500105510966480569756117454312902136816524154284972795670\
0722133", "*", "I"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<At the only real place \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "11"}], "-", 
          RowBox[{"x", "^", "10"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "9"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x", "^", "8"}]}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x", "^", "7"}]}], "-", 
          RowBox[{"10", "*", 
           RowBox[{"x", "^", "6"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x", "^", "5"}]}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x", "^", "4"}]}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x", "^", "3"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "2"}]}], "+", 
          RowBox[{"3", "*", "x"}], "-", "1"}], "\[Equal]", "0"}], ",", "x"}], 
       "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", "aa"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Inverse", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"Inverse", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[GothicCapitalC]", "=", 
     RowBox[{"Inverse", "[", "c", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
       "c", ".", "B", ".", "a", ".", "b", ".", "a", ".", "B", ".", "a", ".", 
        "b", ".", "A", ".", "B", ".", "A", ".", "b", ".", "\[GothicCapitalC]",
         ".", "A", ".", "c", ".", "B", ".", "a", ".", "b", ".", 
        "\[GothicCapitalC]", ".", "a", ".", "B", ".", "a", ".", "b", ".", "a",
         ".", "B", ".", "A", ".", "b", ".", "A", ".", "B", ".", "A", ".", "b",
         ".", "\[GothicCapitalC]", ".", "a", ".", "c", ".", "B", ".", "a", 
        ".", "b", ".", "a", ".", "B", ".", "A", ".", "A", ".", "A", ".", "A", 
        ".", "A", ".", "A", ".", "A"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Check group relation for PSL2R rep.\>\"", "]"}],
    "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{
     "a", ".", "c", ".", "c", ".", "a", ".", "B", ".", "a", ".", "b", ".", 
      "b", ".", "\[GothicCapitalC]"}], "//", "N"}], "Text"], 
   StyleBox["\[IndentingNewLine]", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    RowBox[{
    "a", ".", "b", ".", "a", ".", "B", ".", "A", ".", "b", ".", "A", ".", "B",
      ".", "A", ".", "b", ".", "\[GothicCapitalC]", ".", "a", ".", "c", ".", 
     "B", ".", "a", ".", "b", ".", "a", ".", "B", ".", "a", ".", "b", ".", 
     "A", ".", "B", ".", "A", ".", "b", ".", "\[GothicCapitalC]", ".", "A", 
     ".", "c", ".", "B", ".", "a", ".", "b", ".", "a", ".", "B", ".", "a", 
     ".", "b", ".", "A", ".", "b", ".", "\[GothicCapitalC]", ".", "a", ".", 
     "c", ".", "B"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Lifting", " ", "rep", " ", "to", " ", 
     RowBox[{"PSL2R", "~"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"la", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "a", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "b", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lc", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "c", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lA", ":=", 
     RowBox[{"inv", "[", "la", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lB", ":=", 
     RowBox[{"inv", "[", "lb", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lC", ":=", 
     RowBox[{"inv", "[", "lc", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", ":=", 
     RowBox[{"listmult", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "lc", ",", "lB", ",", "la", ",", "lb", ",", "la", ",", "lB", ",", "la",
         ",", "lb", ",", "lA", ",", "lB", ",", "lA", ",", "lb", ",", "lC", 
        ",", "lA", ",", "lc", ",", "lB", ",", "la", ",", "lb", ",", "lC", ",",
         "la", ",", "lB", ",", "la", ",", "lb", ",", "la", ",", "lB", ",", 
        "lA", ",", "lb", ",", "lA", ",", "lB", ",", "lA", ",", "lb", ",", 
        "lC", ",", "la", ",", "lc", ",", "lB", ",", "la", ",", "lb", ",", 
        "la", ",", "lB", ",", "lA", ",", "lA", ",", "lA", ",", "lA", ",", 
        "lA", ",", "lA", ",", "lA"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Check group relation for PSL2R~ rep.\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     RowBox[{
     "la", ",", "lc", ",", "lc", ",", "la", ",", "lB", ",", "la", ",", "lb", 
      ",", "lb", ",", "lC"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     StyleBox[" ", "Text"], 
     RowBox[{
     "la", ",", "lb", ",", "la", ",", "lB", ",", "lA", ",", "lb", ",", "lA", 
      ",", "lB", ",", "lA", ",", "lb", ",", "lC", ",", "la", ",", "lc", ",", 
      "lB", ",", "la", ",", "lb", ",", "la", ",", "lB", ",", "la", ",", "lb", 
      ",", "lA", ",", "lB", ",", "lA", ",", "lb", ",", "lC", ",", "lA", ",", 
      "lc", ",", "lB", ",", "la", ",", "lb", ",", "la", ",", "lB", ",", "la", 
      ",", "lb", ",", "lA", ",", "lb", ",", "lC", ",", "la", ",", "lc", ",", 
      "lB"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The Euler class of a Seifert surface at this real place is\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "Pi"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ll", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"(", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}], 
       ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8549604709699535`*^9, 3.854960471921913*^9}, {
  3.8549605102186394`*^9, 3.854960511261292*^9}, {3.86806676331868*^9, 
  3.8680667635749826`*^9}},ExpressionUUID->"c6fd8ec7-cf04-4a5c-8a1f-\
90ae41e0bec0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.8680667196516824`*^9},
 CellLabel->
  "Out[637]=",ExpressionUUID->"22b0922a-8a5b-46ae-91ac-61699cef80c5"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.579\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -0.57851225630344971229135353496531024575`15.715869022642364, 
       Editable -> False], "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"1.29\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         1.29416513753300854716599133098497986794`16.06554615487347, Editable -> 
         False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "#1"}], "-", 
             RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"9", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
             RowBox[{"9", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"11", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"10", " ", 
               SuperscriptBox["#1", "6"]}], "+", 
             RowBox[{"7", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
             RowBox[{"6", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["#1", "9"]}], "-", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"]}], "&"}], ",", "2"}], "]"}], 
     Short[#, 7]& ], 
    Complex[-0.5785122563034497, -1.2941651375330085`]},
   "NumericalApproximation"],
  Root[-1 + 3 # - 3 #^2 + 9 #^3 - 9 #^4 + 11 #^5 - 10 #^6 + 7 #^7 - 6 #^8 + 
   3 #^9 - #^10 + #^11& , 2, 0]]], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.868066719681947*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"70300193-15fd-41b5-a698-d88a6a5bef6f"],

Cell[BoxData["\<\"At the only real place \"\>"], "Print",
 CellChangeTimes->{3.855043499363634*^9, 3.85564944545111*^9, 
  3.868057511429338*^9, 3.868063007875101*^9, 3.868066615828065*^9, 
  3.868066728962203*^9},
 CellLabel->
  "During evaluation of \
In[636]:=",ExpressionUUID->"a12a8a5d-12ad-4f3c-a635-64d863838ea8"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    InterpretationBox[
     StyleBox[
      TemplateBox[{"\"0.357\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
      ShowStringCharacters -> False], 
     0.35733716286169325826449494343250989914`15.954589770191003, Editable -> 
     False], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "#1"}], "-", 
             RowBox[{"3", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"9", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
             RowBox[{"9", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"11", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"10", " ", 
               SuperscriptBox["#1", "6"]}], "+", 
             RowBox[{"7", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
             RowBox[{"6", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
             RowBox[{"3", " ", 
               SuperscriptBox["#1", "9"]}], "-", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"]}], "&"}], ",", "1"}], "]"}], 
     Short[#, 7]& ], 0.35733716286169326`},
   "NumericalApproximation"],
  Root[-1 + 3 # - 3 #^2 + 9 #^3 - 9 #^4 + 11 #^5 - 10 #^6 + 7 #^7 - 6 #^8 + 
   3 #^9 - #^10 + #^11& , 1, 0]]], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.868066728962203*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"990a0bad-4e3f-4043-a648-b2c40feddad6"],

Cell[BoxData["\<\"Check group relation for PSL2R rep.\"\>"], "Print",
 CellChangeTimes->{3.855043499363634*^9, 3.85564944545111*^9, 
  3.868057511429338*^9, 3.868063007875101*^9, 3.868066615828065*^9, 
  3.868066728972545*^9},
 CellLabel->
  "During evaluation of \
In[636]:=",ExpressionUUID->"de4b94fe-3e52-4274-a627-6dfe54d76191"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.868066728972545*^9},
 CellLabel->
  "Out[654]=",ExpressionUUID->"04e1fd36-0f51-49ec-9da0-fd2c316ba0b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.868066728972545*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"69b396b7-1a39-4d35-a3d3-b7db8faa3280"],

Cell[BoxData["\<\"Check group relation for PSL2R~ rep.\"\>"], "Print",
 CellChangeTimes->{3.855043499363634*^9, 3.85564944545111*^9, 
  3.868057511429338*^9, 3.868063007875101*^9, 3.868066615828065*^9, 
  3.8680667289819007`*^9},
 CellLabel->
  "During evaluation of \
In[636]:=",ExpressionUUID->"06ee5db8-73ff-4cd9-a068-5de5d064153b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``95.19140298405394", "+", 
    RowBox[{"0``95.16284752882575", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``95.04964604447773", "+", 
    RowBox[{"0``95.04967246664938", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.8680667289921536`*^9},
 CellLabel->
  "Out[664]=",ExpressionUUID->"4e1a8507-22ab-494a-89d8-88901e6de437"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``75.56387130690696", "+", 
    RowBox[{"0``75.57508761236222", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``75.5221197400815", "+", 
    RowBox[{"0``75.5221197400815", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.8680667289921536`*^9},
 CellLabel->
  "Out[665]=",ExpressionUUID->"6c94e4b3-62e6-4343-8ec4-aed6a8504aa9"],

Cell[BoxData["\<\"The Euler class of a Seifert surface at this real place \
is\"\>"], "Print",
 CellChangeTimes->{3.855043499363634*^9, 3.85564944545111*^9, 
  3.868057511429338*^9, 3.868063007875101*^9, 3.868066615828065*^9, 
  3.8680667289971685`*^9},
 CellLabel->
  "During evaluation of \
In[636]:=",ExpressionUUID->"ec0638d0-c4a5-4745-a924-a9e420040545"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1.00000000000000000000000000000000000000000000000000000000000000000000\
000000003`62.64558830542949"}], "+", 
  RowBox[{"0``62.6455883054295", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8550434910472155`*^9, 3.8556494371752205`*^9, 
  3.8680575030298877`*^9, 3.8680629993618574`*^9, 3.868066606051359*^9, 
  3.8680667290022607`*^9},
 CellLabel->
  "Out[667]=",ExpressionUUID->"55b25203-49f9-43b8-a787-f8b4b5c0db54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["9", "39"], "\[IndentingNewLine]", "Snappy", " ", 
      "Information", "\[IndentingNewLine]", "G"}], " ", "=", " ", 
     RowBox[{"<", "a"}]}], ",", "b", ",", 
    RowBox[{"c", "|", " ", "acbcBCbcBcbCBCABCACaacb"}], ",", " ", 
    RowBox[{"acbaabcBCbCBAAc", ">"}], ",", " ", "\[IndentingNewLine]", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Number", " ", "Field", " ", "in", " ", "z", " ", "with", " ", 
       "defining", " ", "polynomial", " ", 
       RowBox[{"x", "^", "11"}]}], "-", 
      RowBox[{"5", "*", 
       RowBox[{"x", "^", "10"}]}], "+", 
      RowBox[{"16", "*", 
       RowBox[{"x", "^", "9"}]}], "-", 
      RowBox[{"33", "*", 
       RowBox[{"x", "^", "8"}]}], "+", 
      RowBox[{"53", "*", 
       RowBox[{"x", "^", "7"}]}], "-", 
      RowBox[{"62", "*", 
       RowBox[{"x", "^", "6"}]}], "+", 
      RowBox[{"58", "*", 
       RowBox[{"x", "^", "5"}]}], "-", 
      RowBox[{"38", "*", 
       RowBox[{"x", "^", "4"}]}], "+", 
      RowBox[{"19", "*", 
       RowBox[{"x", "^", "3"}]}], "-", 
      RowBox[{"5", "*", 
       RowBox[{"x", "^", "2"}]}], "+", "x", "-", 
      RowBox[{"1", " ", "with", " ", "z"}]}], "=", 
     RowBox[{
      RowBox[{"0.3413104122402812", "?", 
       RowBox[{"-", 
        RowBox[{"1.269681206964968", "?"}]}]}], "*", "I"}]}], ",", " ", 
    "\[IndentingNewLine]", "  ", 
    RowBox[{"Longitude", ":", " ", "bCBAAcBCbcBcbCBacbacbcBCbC"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The number of real roots is\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CountRealPlace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "11"}], "-", 
      RowBox[{"5", "*", 
       RowBox[{"x", "^", "10"}]}], "+", 
      RowBox[{"16", "*", 
       RowBox[{"x", "^", "9"}]}], "-", 
      RowBox[{"33", "*", 
       RowBox[{"x", "^", "8"}]}], "+", 
      RowBox[{"53", "*", 
       RowBox[{"x", "^", "7"}]}], "-", 
      RowBox[{"62", "*", 
       RowBox[{"x", "^", "6"}]}], "+", 
      RowBox[{"58", "*", 
       RowBox[{"x", "^", "5"}]}], "-", 
      RowBox[{"38", "*", 
       RowBox[{"x", "^", "4"}]}], "+", 
      RowBox[{"19", "*", 
       RowBox[{"x", "^", "3"}]}], "-", 
      RowBox[{"5", "*", 
       RowBox[{"x", "^", "2"}]}], "+", "x", "-", "1"}], ",", "x"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "11"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x", "^", "10"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x", "^", "9"}]}], "-", 
          RowBox[{"33", "*", 
           RowBox[{"x", "^", "8"}]}], "+", 
          RowBox[{"53", "*", 
           RowBox[{"x", "^", "7"}]}], "-", 
          RowBox[{"62", "*", 
           RowBox[{"x", "^", "6"}]}], "+", 
          RowBox[{"58", "*", 
           RowBox[{"x", "^", "5"}]}], "-", 
          RowBox[{"38", "*", 
           RowBox[{"x", "^", "4"}]}], "+", 
          RowBox[{"19", "*", 
           RowBox[{"x", "^", "3"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x", "^", "2"}]}], "+", "x", "-", "1"}], "\[Equal]", "0"}],
         ",", "x"}], "]"}], "\[LeftDoubleBracket]", "6", 
      "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"z", ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", " ", "=", " ", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             InterpretationBox[
              TemplateBox[{"Root", 
                RowBox[{
                  InterpretationBox[
                   StyleBox[
                    TemplateBox[{"\"-1.84\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> 
                    False], \
-1.83958601859674875100836288766004145145`16.0871103836145, Editable -> 
                   False], "-", 
                  RowBox[{
                    InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"0.541\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> False], 
                    0.5407179151930442406737142846395727247`15.\
555361042428594, Editable -> False], " ", "\[ImaginaryI]"}]}], 
                TagBox[
                 RowBox[{"Root", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6739216"}], "+", 
                    RowBox[{"207129236", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                    RowBox[{"450179079", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"805977415", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                    RowBox[{"323379308", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                    RowBox[{"98679155", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                    RowBox[{"16532064", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                    RowBox[{"1137507", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                    RowBox[{"288817", " ", 
                    SuperscriptBox["#1", "16"]}], "+", 
                    RowBox[{"22779", " ", 
                    SuperscriptBox["#1", "18"]}], "+", 
                    RowBox[{"656", " ", 
                    SuperscriptBox["#1", "20"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["#1", "22"]}]}], "&"}], ",", "5"}], "]"}], 
                 Short[#, 7]& ], 
                Complex[-1.8395860185967488`, -0.5407179151930442]},
               "NumericalApproximation"],
              
              Root[-6739216 + 207129236 #^2 - 450179079 #^4 + 805977415 #^6 - 
               323379308 #^8 + 98679155 #^10 - 16532064 #^12 + 1137507 #^14 + 
               288817 #^16 + 22779 #^18 + 656 #^20 + 11 #^22& , 5, 0]], ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "2.71402250190006703051599556584126536470117103553752447376907733\
724967950423606078581259184714422325650164713028149762449087983830102447145984\
770617241253308675463356274685076100069765786994607058680788178718708505471153\
671828493453561462212659629777976825789907886828487582485491616618879100120530\
550", "-", 
              RowBox[{
              "2.0575824572254495807330610591758924612794181024010066725906609\
608593419810417783523988732526579898419851662270097011707940286113178403198625\
201310826325657422115938604436528318368114370888594252037996091106790430728385\
195803373448864286793259721879236090401931220161190181549938648683667695457570\
1006", "*", "I"}]}], ",", 
             RowBox[{
              RowBox[{
              "-", "1.83958601859674867565246605616524478856668384402055132524\
907075570634467499675842465064950135768755509568951053075552034123787548200439\
882422969744224196851186818754520794355905422117783310565769124850931891834809\
128213897449876702781419717039649689137709034959871707363387391056294406497217\
449990861"}], "-", 
              RowBox[{
              "0.5407179151930442723480938502594432888570423453315322565267498\
250016529961611625015496536631642710276455980028639785097319355111282777509653\
216571653199241496323991753169924124803647380483429055218134045233537549956218\
609883648733561960301421541426888737082453025709882225312116544951447911949058\
40418", "*", "I"}]}]}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "2.38441035806585332958949110536144999701613641391643787631558277\
448527869582830743614710522563275323262621874526611409920624064454720357733580\
749136228184593257338389901982233152566233443199457611180071981253268804439483\
844621058117013999051720015977253405180946116061724267642106742750295007661698\
805", "-", 
              RowBox[{
              "4.0336966807638786261636784863722844218026655264942838070590394\
704435360320783615408878388890733643408919345525292820129435638205327518827173\
782419432693843967078489544561544252691712444307965409048631593433731250821362\
307220446901930696939020551863808372003127980208108896798002707172097437420925\
0767", "*", "I"}]}], ",", 
             RowBox[{
              RowBox[{
              "-", "2.39019513207191364644322750065517799308976357660527240113\
242164526545886743109025797398142477164055857814724327097064331482356130687831\
699133465398510286561420183900646652602749564999986082834132659929404650798865\
979716228856490540840040390005178465671971206206234383977148521939774210536484\
083895314"}], "+", 
              RowBox[{
              "0.4469436216793399881383432836386267671119858360633606003342384\
748817795165581415548304470507856886359826182117312484302694013045553798238400\
565870660954887617806909188217961193129701926031783375977586161985472820521357\
170120195922506625371199826505820860018618954171300903848715470701727284209934\
55812", "*", "I"}]}]}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", 
              InterpretationBox[
               TemplateBox[{"Root", 
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"-1.84\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> 
                    False], \
-1.83958601859674875100836288766004145145`16.0871103836145, Editable -> 
                    False], "-", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"0.541\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> False], 
                    0.5407179151930442406737142846395727247`15.\
555361042428594, Editable -> False], " ", "\[ImaginaryI]"}]}], 
                 TagBox[
                  RowBox[{"Root", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6739216"}], "+", 
                    RowBox[{"207129236", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                    RowBox[{"450179079", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"805977415", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                    RowBox[{"323379308", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                    RowBox[{"98679155", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                    RowBox[{"16532064", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                    RowBox[{"1137507", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                    RowBox[{"288817", " ", 
                    SuperscriptBox["#1", "16"]}], "+", 
                    RowBox[{"22779", " ", 
                    SuperscriptBox["#1", "18"]}], "+", 
                    RowBox[{"656", " ", 
                    SuperscriptBox["#1", "20"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["#1", "22"]}]}], "&"}], ",", "5"}], "]"}], 
                  Short[#, 7]& ], 
                 Complex[-1.8395860185967488`, -0.5407179151930442]},
                "NumericalApproximation"],
               
               Root[-6739216 + 207129236 #^2 - 450179079 #^4 + 805977415 #^6 - 
                323379308 #^8 + 98679155 #^10 - 16532064 #^12 + 1137507 #^14 + 
                288817 #^16 + 22779 #^18 + 656 #^20 + 11 #^22& , 5, 0]]}], 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             InterpretationBox[
              TemplateBox[{"Root", 
                RowBox[{
                  InterpretationBox[
                   StyleBox[
                    TemplateBox[{"\"-1.84\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> 
                    False], \
-1.83958601859674875100836288766004145145`16.0871103836145, Editable -> 
                   False], "-", 
                  RowBox[{
                    InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"0.541\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> False], 
                    0.5407179151930442406737142846395727247`15.\
555361042428594, Editable -> False], " ", "\[ImaginaryI]"}]}], 
                TagBox[
                 RowBox[{"Root", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6739216"}], "+", 
                    RowBox[{"207129236", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                    RowBox[{"450179079", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"805977415", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                    RowBox[{"323379308", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                    RowBox[{"98679155", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                    RowBox[{"16532064", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                    RowBox[{"1137507", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                    RowBox[{"288817", " ", 
                    SuperscriptBox["#1", "16"]}], "+", 
                    RowBox[{"22779", " ", 
                    SuperscriptBox["#1", "18"]}], "+", 
                    RowBox[{"656", " ", 
                    SuperscriptBox["#1", "20"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["#1", "22"]}]}], "&"}], ",", "5"}], "]"}], 
                 Short[#, 7]& ], 
                Complex[-1.8395860185967488`, -0.5407179151930442]},
               "NumericalApproximation"],
              
              Root[-6739216 + 207129236 #^2 - 450179079 #^4 + 805977415 #^6 - 
               323379308 #^8 + 98679155 #^10 - 16532064 #^12 + 1137507 #^14 + 
               288817 #^16 + 22779 #^18 + 656 #^20 + 11 #^22& , 5, 0]], ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "4.14308801958403002862983145020557421370526408857673415206545004\
106604994113068876294806424348158111041291642514956636560354775371571342337410\
487530750883763112318002906572307511391138892350440207884971321867208708343453\
125026009473500799797219403503344178730085178025948826314609495693563918831002\
538", "+", 
              RowBox[{
              "7.6053737401529151131621711439185201281234746552327620444392698\
037053764714822533175430354345966704172969742566037036175238919853340369331931\
253121708996620747439199756155695101624576072312633951747392380518646456744425\
517969623410187193602626176327875555481879092222890793959680600263605689546893\
8431", "*", "I"}]}], ",", 
             RowBox[{
              RowBox[{
              "-", "0.70561107107812383190288143200044515650311879435659506933\
111805202042610950164827689351413780248354317354234931519560819270775193911768\
578509847193741039103926029480794532589616088721004742898420295589043405618733\
410086892628174361293081180488374463720514002827039215809868847356720542779903\
5550348980"}], "-", 
              RowBox[{
              "7.9144199331181935526036961627089969201034302138118501505751701\
631776201697187200789199371442204770780429273492610419164435941198055122866947\
329756781978735316661227215369781240705585254882317948402751611927377943352392\
050608497319210548634196935606676754065690412493841782854238113215933602066619\
7428", "*", "I"}]}]}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "8.89977254123961462026260115908984291787067056763836413130337931\
546581931965435037590423608958096991695335463582290833687063589050854873372722\
186167883611600525605193645327005258024290594105812343744290487101908011326652\
529626366880979463382604687548942584998994789825214832725490656246003845815364\
627", "+", 
              RowBox[{
              "1.7366012553820760442976091371546065979459536732506446524508822\
001437349100782175522374900233691240504482897477710562272488331912344565273851\
292345383917076127260347743319069853553553576561951904181035061385490010539894\
690043230645747816421194828587178552479732960068209447131099032045541458172072\
5637", "*", "I"}]}], ",", 
             RowBox[{
              RowBox[{
              "-", "6.79866546215823652341826610925940761657100817815114857320\
508197771002673994559155460038427085310566627772478359354985906333607617212072\
799584026393233339116881998350791277487790296770720205320913278848848524289331\
214616843525444593173515990892119361533210797411705507510382750736927573521006\
828025726"}], "-", 
              RowBox[{
              "4.8165789392210994048045069245159508789637238042660159603553691\
535780551368784447908147888355878273576991303496874472757787998237478218072166\
140300260190670655569545825335744269468099426878240188606620638297839105417863\
054770882482694726068255459260443387408974148671328275870808991213467798787163\
0637", "*", "I"}]}]}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", 
              InterpretationBox[
               TemplateBox[{"Root", 
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"-1.84\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> 
                    False], \
-1.83958601859674875100836288766004145145`16.0871103836145, Editable -> 
                    False], "-", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"0.541\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> False], 
                    0.5407179151930442406737142846395727247`15.\
555361042428594, Editable -> False], " ", "\[ImaginaryI]"}]}], 
                 TagBox[
                  RowBox[{"Root", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6739216"}], "+", 
                    RowBox[{"207129236", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                    RowBox[{"450179079", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"805977415", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                    RowBox[{"323379308", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                    RowBox[{"98679155", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                    RowBox[{"16532064", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                    RowBox[{"1137507", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                    RowBox[{"288817", " ", 
                    SuperscriptBox["#1", "16"]}], "+", 
                    RowBox[{"22779", " ", 
                    SuperscriptBox["#1", "18"]}], "+", 
                    RowBox[{"656", " ", 
                    SuperscriptBox["#1", "20"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["#1", "22"]}]}], "&"}], ",", "5"}], "]"}], 
                  Short[#, 7]& ], 
                 Complex[-1.8395860185967488`, -0.5407179151930442]},
                "NumericalApproximation"],
               
               Root[-6739216 + 207129236 #^2 - 450179079 #^4 + 805977415 #^6 - 
                323379308 #^8 + 98679155 #^10 - 16532064 #^12 + 1137507 #^14 + 
                288817 #^16 + 22779 #^18 + 656 #^20 + 11 #^22& , 5, 0]]}], 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             InterpretationBox[
              TemplateBox[{"Root", 
                RowBox[{
                  InterpretationBox[
                   StyleBox[
                    TemplateBox[{"\"-1.84\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> 
                    False], \
-1.83958601859674875100836288766004145145`16.0871103836145, Editable -> 
                   False], "-", 
                  RowBox[{
                    InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"0.541\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> False], 
                    0.5407179151930442406737142846395727247`15.\
555361042428594, Editable -> False], " ", "\[ImaginaryI]"}]}], 
                TagBox[
                 RowBox[{"Root", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6739216"}], "+", 
                    RowBox[{"207129236", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                    RowBox[{"450179079", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"805977415", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                    RowBox[{"323379308", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                    RowBox[{"98679155", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                    RowBox[{"16532064", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                    RowBox[{"1137507", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                    RowBox[{"288817", " ", 
                    SuperscriptBox["#1", "16"]}], "+", 
                    RowBox[{"22779", " ", 
                    SuperscriptBox["#1", "18"]}], "+", 
                    RowBox[{"656", " ", 
                    SuperscriptBox["#1", "20"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["#1", "22"]}]}], "&"}], ",", "5"}], "]"}], 
                 Short[#, 7]& ], 
                Complex[-1.8395860185967488`, -0.5407179151930442]},
               "NumericalApproximation"],
              
              Root[-6739216 + 207129236 #^2 - 450179079 #^4 + 805977415 #^6 - 
               323379308 #^8 + 98679155 #^10 - 16532064 #^12 + 1137507 #^14 + 
               288817 #^16 + 22779 #^18 + 656 #^20 + 11 #^22& , 5, 0]], ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "1.79177220791519484020762525686694469289544199934691407993625339\
402549873234103839609748128264247296808366935157453590356954680878179292177134\
619292213588496942000737075999223816008101387157396963712706517299725978028584\
386898536661610844105208533195595085318316400815523721361819450847838553438356\
098", "+", 
              RowBox[{
              "2.1397011076573466302935717853427248668590710791968700171268191\
219063028997478601684604480754847960959919643748715468952556113322867569128622\
239896638395450791279822744295147546051055450842592476629504114222824763278578\
324768984520216644371687335881369285830299495329832986982127244385483594966562\
6924", "*", "I"}]}], ",", " ", 
             RowBox[{
             "0.33169035079022637796619364074857072101103133443647937632512995\
656309600519553433219117223221683038361377119907839699486055958260576770463987\
087278372367537878064749471127852926462732874212193632534365358606194130459358\
268823733338538077222662774467865660528193338667057065684998601110645846835478\
2510", "-", 
              RowBox[{
              "2.3991013562467994150150516903084766325977084785184265676457097\
234039772673995785759932220819579575278884205582711658189446964792886382471657\
840622724747976728459910550418352219854646990555477088129304941607395471590844\
245225323018761810628435208445671140740110777350131329782281589463310243870240\
8280", "*", "I"}]}]}], "}"}], ",", "\n", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
             "1.60927784208637384875278065123376999704953402699510846809224499\
471701693402094013957830104604034173617327255884561947987883524385642876656858\
396479278962076506150670981406896015809721618288480078830176975511483125976152\
315932915089589271573851485508345681181488450789427547537306139929781511725842\
110", "+", 
              RowBox[{
              "1.4245482626333141038875022949064213445913123816733180353517276\
299820668536202391283522594789475340088721055805884055414180263820555856247381\
998796710131282306600649563773386423236156609431524585805504984540381159557822\
527093823988306518612999859053092134699037753204509935179470279090607167732045\
7084", "*", "I"}]}], ",", " ", 
             RowBox[{
             "0.20822779208480515979237474313305530710455800065308592006374660\
597450126765896160390251871735752703191633064842546409643045319121820707822865\
380707786411503057999262924000776183991898612842603036287293482700274021971415\
613101463338389155894791466804404914681683599184476278638180549152161446561643\
8984", "-", 
              RowBox[{
              "2.1397011076573466302935717853427248668590710791968700171268191\
219063028997478601684604480754847960959919643748715468952556113322867569128622\
239896638395450791279822744295147546051055450842592476629504114222824763278578\
324768984520216644371687335881369285830299495329832986982127244385483594966562\
6924", "*", "I"}]}]}], "}"}]}], "}"}], ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", 
              InterpretationBox[
               TemplateBox[{"Root", 
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"-1.84\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> 
                    False], \
-1.83958601859674875100836288766004145145`16.0871103836145, Editable -> 
                    False], "-", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    TemplateBox[{"\"0.541\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], ShowStringCharacters -> False], 
                    0.5407179151930442406737142846395727247`15.\
555361042428594, Editable -> False], " ", "\[ImaginaryI]"}]}], 
                 TagBox[
                  RowBox[{"Root", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6739216"}], "+", 
                    RowBox[{"207129236", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                    RowBox[{"450179079", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"805977415", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                    RowBox[{"323379308", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                    RowBox[{"98679155", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                    RowBox[{"16532064", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                    RowBox[{"1137507", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                    RowBox[{"288817", " ", 
                    SuperscriptBox["#1", "16"]}], "+", 
                    RowBox[{"22779", " ", 
                    SuperscriptBox["#1", "18"]}], "+", 
                    RowBox[{"656", " ", 
                    SuperscriptBox["#1", "20"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["#1", "22"]}]}], "&"}], ",", "5"}], "]"}], 
                  Short[#, 7]& ], 
                 Complex[-1.8395860185967488`, -0.5407179151930442]},
                "NumericalApproximation"],
               
               Root[-6739216 + 207129236 #^2 - 450179079 #^4 + 805977415 #^6 - 
                323379308 #^8 + 98679155 #^10 - 16532064 #^12 + 1137507 #^14 + 
                288817 #^16 + 22779 #^18 + 656 #^20 + 11 #^22& , 5, 0]]}], 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", "z"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<At the only real place \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "11"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x", "^", "10"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x", "^", "9"}]}], "-", 
          RowBox[{"33", "*", 
           RowBox[{"x", "^", "8"}]}], "+", 
          RowBox[{"53", "*", 
           RowBox[{"x", "^", "7"}]}], "-", 
          RowBox[{"62", "*", 
           RowBox[{"x", "^", "6"}]}], "+", 
          RowBox[{"58", "*", 
           RowBox[{"x", "^", "5"}]}], "-", 
          RowBox[{"38", "*", 
           RowBox[{"x", "^", "4"}]}], "+", 
          RowBox[{"19", "*", 
           RowBox[{"x", "^", "3"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x", "^", "2"}]}], "+", "x", "-", "1"}], "\[Equal]", "0"}],
         ",", "x"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Inverse", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"Inverse", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[GothicCapitalC]", "=", 
     RowBox[{"Inverse", "[", "c", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
       "b", ".", "\[GothicCapitalC]", ".", "B", ".", "A", ".", "A", ".", "c", 
        ".", "B", ".", "\[GothicCapitalC]", ".", "b", ".", "c", ".", "B", ".",
         "c", ".", "b", ".", "\[GothicCapitalC]", ".", "B", ".", "a", ".", 
        "c", ".", "b", ".", "a", ".", "c", ".", "b", ".", "c", ".", "B", ".", 
        "\[GothicCapitalC]", ".", "b", ".", "\[GothicCapitalC]"}], ",", 
       "100"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Check group relation for PSL2R rep.\>\"", "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "a", ".", "c", ".", "b", ".", "c", ".", "B", ".", "\[GothicCapitalC]", 
     ".", "b", ".", "c", ".", "B", ".", "c", ".", "b", ".", 
     "\[GothicCapitalC]", ".", "B", ".", "\[GothicCapitalC]", ".", "A", ".", 
     "B", ".", "\[GothicCapitalC]", ".", "A", ".", "\[GothicCapitalC]", ".", 
     "a", ".", "a", ".", "c", ".", "b"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "a", ".", "c", ".", "b", ".", "a", ".", "a", ".", "b", ".", "c", ".", "B",
      ".", "\[GothicCapitalC]", ".", "b", ".", "\[GothicCapitalC]", ".", "B", 
     ".", "A", ".", "A", ".", "c"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Lifting", " ", "rep", " ", "to", " ", 
     RowBox[{"PSL2R", "~"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"la", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "a", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "b", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lc", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "c", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lA", ":=", 
     RowBox[{"inv", "[", "la", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lB", ":=", 
     RowBox[{"inv", "[", "lb", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lC", ":=", 
     RowBox[{"inv", "[", "lc", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", ":=", 
     RowBox[{"listmult", "[", 
      RowBox[{"{", 
       RowBox[{
       "lb", ",", "lC", ",", "lB", ",", "lA", ",", "lA", ",", "lc", ",", "lB",
         ",", "lC", ",", "lb", ",", "lc", ",", "lB", ",", "lc", ",", "lb", 
        ",", "lC", ",", "lB", ",", "la", ",", "lc", ",", "lb", ",", "la", ",",
         "lc", ",", "lb", ",", "lc", ",", "lB", ",", "lC", ",", "lb", ",", 
        "lC"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Check group relation for PSL2R~ rep.\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     RowBox[{
     "la", ",", "lc", ",", "lb", ",", "lc", ",", "lB", ",", "lC", ",", "lb", 
      ",", "lc", ",", "lB", ",", "lc", ",", "lb", ",", "lC", ",", "lB", ",", 
      "lC", ",", "lA", ",", "lB", ",", "lC", ",", "lA", ",", "lC", ",", "la", 
      ",", "la", ",", "lc", ",", "lb"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     StyleBox[" ", "Text"], 
     RowBox[{
     "la", ",", "lc", ",", "lb", ",", "la", ",", "la", ",", "lb", ",", "lc", 
      ",", "lB", ",", "lC", ",", "lb", ",", "lC", ",", "lB", ",", "lA", ",", 
      "lA", ",", "lc"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The Euler class of a Seifert surface at this real place is\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "Pi"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ll", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"(", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}], 
       ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8549605132739067`*^9, 3.854960514128067*^9}, {
  3.855650319764171*^9, 3.8556503304192514`*^9}, {3.8680666416664066`*^9, 
  3.868066641853501*^9}},
 CellLabel->
  "In[668]:=",ExpressionUUID->"9a1cae54-55fb-4f0a-869f-7173737426e6"],

Cell[BoxData["\<\"The number of real roots is\"\>"], "Print",
 CellChangeTimes->{3.8550435198348374`*^9, 3.8556494648879104`*^9, 
  3.868057531786976*^9, 3.868063027336943*^9, 3.8680666380484877`*^9, 
  3.8680667290612707`*^9},
 CellLabel->
  "During evaluation of \
In[668]:=",ExpressionUUID->"c10bc2b5-317c-45d5-b1e5-96965605c6c3"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.868066729065278*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"c1c3bcb8-d96a-480c-8174-d3e6e497c407"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"0.341\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> False], 
       0.34131041224028113578725651677814312279`15.51940916589537, Editable -> 
       False], "-", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"1.27\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         1.26968120696496811206088750623166561127`16.08995432002016, Editable -> 
         False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "+", "#1", "-", 
             RowBox[{"5", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"19", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
             RowBox[{"38", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"58", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"62", " ", 
               SuperscriptBox["#1", "6"]}], "+", 
             RowBox[{"53", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
             RowBox[{"33", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
             RowBox[{"16", " ", 
               SuperscriptBox["#1", "9"]}], "-", 
             RowBox[{"5", " ", 
               SuperscriptBox["#1", "10"]}], "+", 
             SuperscriptBox["#1", "11"]}], "&"}], ",", "6"}], "]"}], 
     Short[#, 7]& ], 
    Complex[0.34131041224028114`, -1.2696812069649681`]},
   "NumericalApproximation"],
  Root[-1 + # - 5 #^2 + 19 #^3 - 38 #^4 + 58 #^5 - 62 #^6 + 53 #^7 - 33 #^8 + 
   16 #^9 - 5 #^10 + #^11& , 6, 0]]], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.868066729069269*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"439dee5f-6684-4aa9-8b46-bacfb633fffa"],

Cell[BoxData["\<\"At the only real place \"\>"], "Print",
 CellChangeTimes->{3.8550435198348374`*^9, 3.8556494648879104`*^9, 
  3.868057531786976*^9, 3.868063027336943*^9, 3.8680666380484877`*^9, 
  3.868066751651905*^9},
 CellLabel->
  "During evaluation of \
In[668]:=",ExpressionUUID->"6d982da5-d0d5-4a54-8113-a45bce5d2021"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    InterpretationBox[
     StyleBox[
      TemplateBox[{"\"0.684\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
      ShowStringCharacters -> False], 
     0.68387225043739663377095894247759133577`15.954589770191003, Editable -> 
     False], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "+", "#1", "-", 
             RowBox[{"5", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
             RowBox[{"19", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
             RowBox[{"38", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"58", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"62", " ", 
               SuperscriptBox["#1", "6"]}], "+", 
             RowBox[{"53", " ", 
               SuperscriptBox["#1", "7"]}], "-", 
             RowBox[{"33", " ", 
               SuperscriptBox["#1", "8"]}], "+", 
             RowBox[{"16", " ", 
               SuperscriptBox["#1", "9"]}], "-", 
             RowBox[{"5", " ", 
               SuperscriptBox["#1", "10"]}], "+", 
             SuperscriptBox["#1", "11"]}], "&"}], ",", "1"}], "]"}], 
     Short[#, 7]& ], 0.6838722504373966},
   "NumericalApproximation"],
  Root[-1 + # - 5 #^2 + 19 #^3 - 38 #^4 + 58 #^5 - 62 #^6 + 53 #^7 - 33 #^8 + 
   16 #^9 - 5 #^10 + #^11& , 1, 0]]], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.868066751657919*^9},
 CellLabel->
  "Out[678]=",ExpressionUUID->"64e200e9-65c4-42a2-8bf6-051c0621e780"],

Cell[BoxData["\<\"Check group relation for PSL2R rep.\"\>"], "Print",
 CellChangeTimes->{3.8550435198348374`*^9, 3.8556494648879104`*^9, 
  3.868057531786976*^9, 3.868063027336943*^9, 3.8680666380484877`*^9, 
  3.8680667516629267`*^9},
 CellLabel->
  "During evaluation of \
In[668]:=",ExpressionUUID->"97091cc4-7da8-4b6a-9a72-f2cd70d8109d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.8680667516709003`*^9},
 CellLabel->
  "Out[687]=",ExpressionUUID->"420974b8-1d28-4c23-ae06-1e4d4ee6098c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.868066751674906*^9},
 CellLabel->
  "Out[688]=",ExpressionUUID->"0d10e01e-e109-4ed1-9c01-a22bc2e1cbcb"],

Cell[BoxData["\<\"Check group relation for PSL2R~ rep.\"\>"], "Print",
 CellChangeTimes->{3.8550435198348374`*^9, 3.8556494648879104`*^9, 
  3.868057531786976*^9, 3.868063027336943*^9, 3.8680666380484877`*^9, 
  3.8680667516858983`*^9},
 CellLabel->
  "During evaluation of \
In[668]:=",ExpressionUUID->"50f12726-1254-4520-842c-a8312dd56b31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``80.26853875944235", "+", 
    RowBox[{"0``80.34541981280728", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``80.10221999378655", "+", 
    RowBox[{"0``80.10221999378655", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.8680667516899014`*^9},
 CellLabel->
  "Out[697]=",ExpressionUUID->"e231acb6-66fd-40a8-b927-1502e2eb62dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``87.5521102467465", "+", 
    RowBox[{"0``87.51002601646762", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``87.41270907846193", "+", 
    RowBox[{"0``87.41270907846277", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.8680667516929016`*^9},
 CellLabel->
  "Out[698]=",ExpressionUUID->"3de70c6e-9af2-4256-bd7e-ca625aaee649"],

Cell[BoxData["\<\"The Euler class of a Seifert surface at this real place \
is\"\>"], "Print",
 CellChangeTimes->{3.8550435198348374`*^9, 3.8556494648879104`*^9, 
  3.868057531786976*^9, 3.868063027336943*^9, 3.8680666380484877`*^9, 
  3.868066751700901*^9},
 CellLabel->
  "During evaluation of \
In[668]:=",ExpressionUUID->"e085481f-1fb1-4cec-b995-e94970017e1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "0.99999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999`78.1048415077464"}], "+", 
  RowBox[{"0``78.1048415077464", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.855043499570094*^9, 3.855649445628851*^9, 
  3.868057511531336*^9, 3.868063007972707*^9, 3.868066615923483*^9, 
  3.868066751705901*^9},
 CellLabel->
  "Out[700]=",ExpressionUUID->"39fcc876-f260-408b-9ac3-b8bcc32d0389"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["9", "49"], "\[IndentingNewLine]", "Snappy", " ", 
      "Information", "\[IndentingNewLine]", "G"}], " ", "=", " ", 
     RowBox[{"<", "a"}]}], ",", "b", ",", 
    RowBox[{"c", " ", "|", " ", "aBabaBcAbcb"}], ",", " ", 
    RowBox[{
     RowBox[{"aBcACAcbaBacaCb", ">", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "Number", " ", "Field", " ", "in", " ", "z", " ", "with", " ", 
        "defining", " ", "polynomial", " ", 
        RowBox[{"x", "^", "3"}]}], "-", "x", "-", 
       RowBox[{"1", " ", "with", " ", "z"}]}]}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"0.6623589786223730", "?", 
        RowBox[{"+", 
         RowBox[{"0.5622795120623013", "?"}]}]}]}], "*", "I", 
      "\[IndentingNewLine]", 
      RowBox[{"Longitude", ":", " ", "caCbABcaaaaaaaBcACAcAb"}]}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The number of real roots is\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CountRealPlace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "3"}], "-", "x", "-", "1"}], ",", "x"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "3"}], "-", "x", "-", "1"}], "\[Equal]", "0"}], 
        ",", "x"}], "]"}], "\[LeftDoubleBracket]", "3", 
      "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"z", ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "1.784920145499026632955699979059784324419898719564470110272365539\
828373598058733251658236127569768488340766776540964392243405652761719810971723\
090713979122566856860734051001929453532241714641353842390168052334382204108594\
460093238110314837104400254467676870635598681164822943103713683954901013736607\
84", "-", 
             RowBox[{
             "1.30714127868204548049235257351376542873800608780260851404023804\
887925888144689060278708531102117967091618532243286636447776789482339238594315\
049762723116719023768927020081906831097878461842685181892572344200479850563745\
169101800011571776173559482080962527861869766825264094839938679122476409171506\
796", "*", "I"}]}], ",", " ", 
            RowBox[{
            "0.215079854500973367044300020940215675580101280435529889727634460\
171626401941266748341763872430231511659233223459035607756594347238280189028276\
909286020877433143139265948998070546467758285358646157609831947665617795891405\
539906761889685162895599745532323129364401318835177056896286316045098986263392\
155", "+", 
             RowBox[{
             "1.30714127868204548049235257351376542873800608780260851404023804\
887925888144689060278708531102117967091618532243286636447776789482339238594315\
049762723116719023768927020081906831097878461842685181892572344200479850563745\
169101800011571776173559482080962527861869766825264094839938679122476409171506\
796", "*", "I"}]}]}], "}"}], ",", "\n", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "1.662358978622373012980454427239048670367202028450866682267007525\
151413925622773797027349673990893640164955460497371103712554451319522948897797\
157378548361735877083419519433709375868465792126774954123311177266863675229493\
995478407531387275490124310650608494707876228727431253781326230518446945241996\
61", "-", 
             RowBox[{
             "0.56227951206230124389918214490937306149784300289578393983839045\
672484366360905083499594155608821551187693251755948899844432895409634733828889\
100858430738641458703194369528070782894249320092087463115802129871433278237977\
950806074118701512453384028062555734191243779594793494693241418375558710940651\
2000", "*", "I"}]}], ",", " ", 
            RowBox[{
            "0.215079854500973367044300020940215675580101280435529889727634460\
171626401941266748341763872430231511659233223459035607756594347238280189028276\
909286020877433143139265948998070546467758285358646157609831947665617795891405\
539906761889685162895599745532323129364401318835177056896286316045098986263392\
155", "+", 
             RowBox[{
             "1.30714127868204548049235257351376542873800608780260851404023804\
887925888144689060278708531102117967091618532243286636447776789482339238594315\
049762723116719023768927020081906831097878461842685181892572344200479850563745\
169101800011571776173559482080962527861869766825264094839938679122476409171506\
796", "*", "I"}]}]}], "}"}]}], "}"}], "]"}], ",", "z"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "1.569840290998053265911399958119568648839797439128940220544731079\
656747196117466503316472255139536976681533553081928784486811305523439621943446\
181427958245133713721468102003858907064483429282707684780336104668764408217188\
920186476220629674208800508935353741271197362329645886207427367909802027473215\
69", "-", 
             RowBox[{
             "2.61428255736409096098470514702753085747601217560521702808047609\
775851776289378120557417062204235934183237064486573272895553578964678477188630\
099525446233438047537854040163813662195756923685370363785144688400959701127490\
338203600023143552347118964161925055723739533650528189679877358244952818343013\
592", "*", "I"}]}], ",", " ", 
            RowBox[{
            "1.307598542125293114113354490059695697107505869757456351449910905\
666293131446574042052641291281588175142655130874477926982337493034363515982627\
885236610994035306501217366427921015271740648202713426952807020263717062903710\
615198693200442764176923547247577882801080185232962424470185178653743904032173\
07", "+", 
             RowBox[{
             "3.35914432398383519757787557563192322471617526051204160228232368\
991293298073162097336531437697532350087162344973911009498897473037382981954056\
048429738611515612603586690717649710399386065435968082561914902730006273453257\
556499325916013816067294418180331849394365520880998789826574618991870516573869\
189", "*", "I"}]}]}], "}"}], ",", "\n", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "1.092518687624319747069054469119480021527404589321926461722276445\
494666729505307293710877418851356663483421907415442319225743145796083326954350\
975950590116602163361951417429850468803982362844067269342975072598099267012305\
075291931310757601281323801715254753436678866397785367573898862608644917768780\
93", "+", 
             RowBox[{
             "2.05200304530178971708552300211815779597816917270943308824208564\
103367409928473037057822906595414382995543812730624373051120683555043743359740\
998667015494796588834659670635742879301507603593282900669342558529526422889512\
387397525904442039893734936099369321532495754055734694986635939869394107402362\
393", "*", "I"}]}], ",", 
            RowBox[{
             RowBox[{
             "-", "2.539797811745719393005208875418313016314505337337263254261\
649510474454253186814342396463220412018791989144144453777815181703249877326086\
823871224043117600904897306104987865489298204689869612196065856454302199345146\
350393530863576952459713875848366833540118780153776290039564458938777081992876\
74738539"}], "-", 
             RowBox[{
             "0.18258225455744299269398828369501930574232008201104063436345713\
542957155422878893279520219884474864716232028731388836758910998663069770936536\
848045861639436106362538281025765265309379821658510255660968084457613294087789\
267489651774168751266791425955851059479382207635677105453455842371358987290204\
3966", "*", "I"}]}]}], "}"}]}], "}"}], "]"}], ",", "z"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
             "-", "0.354760436497079898867099937179352973259696158693410330817\
096619485120794176199754974708382709305465022300329622893176730216958285159432\
915169272141937367700570582202153005788360596725143924061527170504157003146612\
325783380279714330944511313200763403030611906796043494468829311141051864703041\
209823534"}], "+", 
             RowBox[{
             "3.92142383604613644147705772054129628621401826340782554212071414\
663777664434067180836125593306353901274855596729859909343330368447017715782945\
149288169350157071306781060245720493293635385528055545677717032601439551691235\
507305400034715328520678446242887583585609300475792284519816037367429227514520\
388", "*", "I"}]}], ",", 
            RowBox[{
             RowBox[{
             "-", "1.877438833123346380024754448179264345947303308886396571994\
641985323040327564040545369113546421125151824188683956406711469148798557803137\
926074066664569239169020222685468431779922336224077485421111733143124932481471\
120899535385169421072438385724056182931624072277547562608310677612546563545931\
50538876"}], "-", 
             RowBox[{
             "0.74486176661974423659317042860439236724016308490682457420184759\
215441521783783976779114375493296415903925280487337736603343894072704504765425\
948904292378077565065732650553836048203629141750597718776770214329046572325767\
218295725892870263720175454018406793670625987230470600146697260746917698230855\
5964", "*", "I"}]}]}], "}"}], ",", "\n", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
             "-", "3.324717957244746025960908854478097340734404056901733364534\
015050302827851245547594054699347981787280329910920994742207425108902639045897\
795594314757096723471754166839038867418751736931584253549908246622354533727350\
458987990956815062774550980248621301216989415752457454862507562652461036893890\
48399322"}], "+", 
             RowBox[{
             "1.12455902412460248779836428981874612299568600579156787967678091\
344968732721810166999188311217643102375386503511897799688865790819269467657778\
201716861477282917406388739056141565788498640184174926231604259742866556475955\
901612148237403024906768056125111468382487559189586989386482836751117421881302\
400", "*", "I"}]}], ",", 
            RowBox[{
             RowBox[{
             "-", "0.092518687624319747069054469119480021527404589321926461722\
276445494666729505307293710877418851356663483421907415442319225743145796083326\
954350975950590116602163361951417429850468803982362844067269342975072598099267\
012305075291931310757601281323801715254753436678866397785367573898862608644917\
7687809247"}], "-", 
             RowBox[{
             "2.05200304530178971708552300211815779597816917270943308824208564\
103367409928473037057822906595414382995543812730624373051120683555043743359740\
998667015494796588834659670635742879301507603593282900669342558529526422889512\
387397525904442039893734936099369321532495754055734694986635939869394107402362\
392", "*", "I"}]}]}], "}"}]}], "}"}], "]"}], ",", "z"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<At the only real place \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "x", "]"}], "\[IndentingNewLine]", 
   RowBox[{"x", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "3"}], "-", "x", "-", "1"}], "\[Equal]", "0"}], 
        ",", "x"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "aa", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "bb", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
            ",", 
           RowBox[{"AlgebraicNumber", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "cc", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "}"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Inverse", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"Inverse", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[GothicCapitalC]", "=", 
     RowBox[{"Inverse", "[", "c", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
       "c", ".", "a", ".", "\[GothicCapitalC]", ".", "b", ".", "A", ".", "B", 
        ".", "c", ".", "a", ".", "a", ".", "a", ".", "a", ".", "a", ".", "a", 
        ".", "a", ".", "B", ".", "c", ".", "A", ".", "\[GothicCapitalC]", ".",
         "A", ".", "c", ".", "A", ".", "b"}], ",", "100"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Check group relation for PSL2R rep.\>\"", "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "a", ".", "B", ".", "a", ".", "b", ".", "a", ".", "B", ".", "c", ".", "A",
      ".", "b", ".", "c", ".", "b"}], "//", "N"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
    "a", ".", "B", ".", "c", ".", "A", ".", "\[GothicCapitalC]", ".", "A", 
     ".", "c", ".", "b", ".", "a", ".", "B", ".", "a", ".", "c", ".", "a", 
     ".", "\[GothicCapitalC]", ".", "b"}], "//", "N"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Lifting", " ", "rep", " ", "to", " ", 
     RowBox[{"PSL2R", "~"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"la", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "a", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "a", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lb", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "b", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "b", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lc", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "2", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}], "/", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "c", "]"}], "\[LeftDoubleBracket]", 
            "1", "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", "200"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "c", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "c", "]"}]}], "]"}], ",", "200"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lA", ":=", 
     RowBox[{"inv", "[", "la", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lB", ":=", 
     RowBox[{"inv", "[", "lb", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lC", ":=", 
     RowBox[{"inv", "[", "lc", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", ":=", 
     RowBox[{"listmult", "[", 
      RowBox[{"{", 
       RowBox[{
       "lc", ",", "la", ",", "lC", ",", "lb", ",", "lA", ",", "lB", ",", "lc",
         ",", "la", ",", "la", ",", "la", ",", "la", ",", "la", ",", "la", 
        ",", "la", ",", "lB", ",", "lc", ",", "lA", ",", "lC", ",", "lA", ",",
         "lc", ",", "lA", ",", "lb"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Check group relation for PSL2R~ rep.\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     RowBox[{
     "la", ",", "lB", ",", "la", ",", "lb", ",", "la", ",", "lB", ",", "lc", 
      ",", "lA", ",", "lb", ",", "lc", ",", "lb"}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"listmult", "[", 
    RowBox[{"{", 
     StyleBox[" ", "Text"], 
     RowBox[{
     "la", ",", "lB", ",", "lc", ",", "lA", ",", "lC", ",", "lA", ",", "lc", 
      ",", "lb", ",", "la", ",", "lB", ",", "la", ",", "lc", ",", "la", ",", 
      "lC", ",", "lb"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The Euler class of a Seifert surface at this real place is\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    FractionBox["1", "Pi"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ll", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"(", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{
              "l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
            "/", 
           RowBox[{"Tr", "[", "l", "]"}]}], "]"}], ",", "100"}], "]"}], 
       ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.855044321173479*^9, 3.855044322305111*^9}, {
  3.8680666541096478`*^9, 3.868066654359849*^9}},
 CellLabel->
  "In[701]:=",ExpressionUUID->"99659030-6eaa-4aad-a130-cba854ca58d2"],

Cell[BoxData["\<\"The number of real roots is\"\>"], "Print",
 CellChangeTimes->{3.855649465321563*^9, 3.8680575321039743`*^9, 
  3.8680630276308947`*^9, 3.868066638421485*^9, 3.868066751758912*^9},
 CellLabel->
  "During evaluation of \
In[701]:=",ExpressionUUID->"9ee24c7a-d33e-4cad-a164-351c5f78c33c"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.8680667517669015`*^9},
 CellLabel->
  "Out[703]=",ExpressionUUID->"dce773dc-e7e4-4c9a-a98e-085473b9fc8d"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    RowBox[{
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.662\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -0.66235897862237302913257508407696150243`15.987259907522022, 
       Editable -> False], "+", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.562\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.56227951206230120106965841841883957386`15.916118739030756, 
         Editable -> False], " ", "\[ImaginaryI]"}]}], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "-", "#1", "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
     Short[#, 7]& ], 
    Complex[-0.662358978622373, 0.5622795120623012]},
   "NumericalApproximation"],
  Root[-1 - # + #^3& , 3, 0]]], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.8680667517698994`*^9},
 CellLabel->
  "Out[704]=",ExpressionUUID->"0cf043be-216a-437c-af7c-1fd5e3a1d812"],

Cell[BoxData["\<\"At the only real place \"\>"], "Print",
 CellChangeTimes->{3.855649465321563*^9, 3.8680575321039743`*^9, 
  3.8680630276308947`*^9, 3.868066638421485*^9, 3.868066752013053*^9},
 CellLabel->
  "During evaluation of \
In[701]:=",ExpressionUUID->"b7f16be8-c9ed-4207-bed6-5f15683ab02a"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root", 
    InterpretationBox[
     StyleBox[
      TemplateBox[{"\"1.32\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
      ShowStringCharacters -> False], 
     1.32471795724474605826515016815392300487`15.954589770191003, Editable -> 
     False], 
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "-", "#1", "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
     Short[#, 7]& ], 1.324717957244746},
   "NumericalApproximation"],
  Root[-1 - # + #^3& , 1, 0]]], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.8680667520176125`*^9},
 CellLabel->
  "Out[711]=",ExpressionUUID->"8833b68f-d6e8-4ca3-b643-4ed6cf391b3a"],

Cell[BoxData["\<\"Check group relation for PSL2R rep.\"\>"], "Print",
 CellChangeTimes->{3.855649465321563*^9, 3.8680575321039743`*^9, 
  3.8680630276308947`*^9, 3.868066638421485*^9, 3.8680667520226383`*^9},
 CellLabel->
  "During evaluation of \
In[701]:=",ExpressionUUID->"62b2f55c-c516-4173-932b-199ef632717f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.8680667520326896`*^9},
 CellLabel->
  "Out[720]=",ExpressionUUID->"66383c5a-b6c2-4b69-8a15-54a7991ffe36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.8680667520357275`*^9},
 CellLabel->
  "Out[721]=",ExpressionUUID->"cefd9c75-0885-45ea-83ac-78b3ce2c3fe0"],

Cell[BoxData["\<\"Check group relation for PSL2R~ rep.\"\>"], "Print",
 CellChangeTimes->{3.855649465321563*^9, 3.8680575321039743`*^9, 
  3.8680630276308947`*^9, 3.868066638421485*^9, 3.8680667520357275`*^9},
 CellLabel->
  "During evaluation of \
In[701]:=",ExpressionUUID->"54f86126-259f-4dce-8900-fec699cd41e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``94.76187930936098", "+", 
    RowBox[{"0``94.79484925507744", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``94.79330535103281", "+", 
    RowBox[{"0``94.7933248607288", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.8680667520478225`*^9},
 CellLabel->
  "Out[730]=",ExpressionUUID->"9d892537-8206-4453-88ce-3753dd25ed34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``92.79371128897527", "+", 
    RowBox[{"0``92.79439322204301", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``92.81462126994244", "+", 
    RowBox[{"0``92.81462156742607", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.868066752051835*^9},
 CellLabel->
  "Out[731]=",ExpressionUUID->"fc9b0b92-d3bd-464b-bf5d-b350e7f0cb15"],

Cell[BoxData["\<\"The Euler class of a Seifert surface at this real place \
is\"\>"], "Print",
 CellChangeTimes->{3.855649465321563*^9, 3.8680575321039743`*^9, 
  3.8680630276308947`*^9, 3.868066638421485*^9, 3.868066752052847*^9},
 CellLabel->
  "During evaluation of \
In[701]:=",ExpressionUUID->"f5604cbf-edbc-4084-ba41-06ba8bd23ccd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "0.99999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999915277530044404412`87.22590996324429"}], "+", 
  RowBox[{"0``87.22590996331448", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8556494651264186`*^9, 3.8680575318979645`*^9, 
  3.868063027441907*^9, 3.8680666381424885`*^9, 3.868066752057884*^9},
 CellLabel->
  "Out[733]=",ExpressionUUID->"6a8beffc-b2b9-4678-b1d0-17fdc7589581"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"a03fa6aa-8a2d-4e0c-83a1-7d672ee7b35e"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"3c433594-8aab-437e-99ad-4e0cfe3a0be3"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"be357bd4-0919-4f4f-b729-d1d0d240065f"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"eadfbbc1-03b2-4e1d-83bb-e45aa0db6119"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"2c681dad-16d8-4d2a-83d6-e72ce333101b"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"ff1c1178-f11d-4028-ba22-d1084bb3b981"]
},
WindowSize->{949, 497},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.7 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6e27f07a-4e2d-4376-9b75-71f0c2ad2574"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 156, 3, 21, "Input",ExpressionUUID->"18e89955-ea53-49cc-99f4-1c2d320f4027"],
Cell[717, 25, 9112, 251, 273, "Input",ExpressionUUID->"e38e86d8-e04d-45fb-a063-9382c5b1d7f8"],
Cell[9832, 278, 32698, 775, 1534, "Input",ExpressionUUID->"2257d0a9-5773-48e5-bb1a-b577cd101df9"],
Cell[CellGroupData[{
Cell[42555, 1057, 11024, 275, 309, "Input",ExpressionUUID->"f12f5b23-9623-4c18-b508-ed1711a250e9"],
Cell[53582, 1334, 21576, 647, 345, "Output",ExpressionUUID->"8c0feabe-ac85-4570-ab00-d1adfbdaa2ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75195, 1986, 6604, 171, 296, "Input",ExpressionUUID->"2b693736-3efd-4f66-916f-cf9aa11c7bb6"],
Cell[81802, 2159, 4255, 94, 59, "Output",ExpressionUUID->"7c4a7e1a-8d24-4f96-bc90-a836315309d9"],
Cell[86060, 2255, 4004, 89, 59, "Output",ExpressionUUID->"a84eafb5-9235-455d-8439-b61e89c0c763"],
Cell[90067, 2346, 2752, 60, 34, "Output",ExpressionUUID->"92308a56-dafb-44dd-9fb7-987262179a49"],
Cell[92822, 2408, 2812, 61, 34, "Output",ExpressionUUID->"dfb60622-e488-4b6e-9a81-7bb4c0641a08"],
Cell[95637, 2471, 2566, 56, 34, "Output",ExpressionUUID->"a27f928c-f219-496d-86bb-acb70c616b07"],
Cell[98206, 2529, 5678, 127, 84, "Output",ExpressionUUID->"76625217-77c1-4ecd-b110-c7952a5ad3f8"],
Cell[103887, 2658, 4218, 93, 59, "Output",ExpressionUUID->"a1a083d6-4e5f-45a0-a7ed-c546e015d39f"],
Cell[108108, 2753, 3961, 88, 59, "Output",ExpressionUUID->"0a4b4d45-8135-41de-a253-dbf9eaa29ca6"],
Cell[112072, 2843, 4178, 93, 59, "Output",ExpressionUUID->"5ae65e38-04f3-40dd-aa08-a3e4cd6f078c"],
Cell[116253, 2938, 2541, 55, 34, "Output",ExpressionUUID->"6035b2bc-c379-4c2c-87e3-5852c57b3eba"],
Cell[118797, 2995, 5177, 117, 84, "Output",ExpressionUUID->"7cab32ab-ebd6-4ced-a0cb-df55e4d5dc39"],
Cell[123977, 3114, 3757, 84, 59, "Output",ExpressionUUID->"e3fbca98-ad2e-4da2-aee5-63b1d0272bcf"],
Cell[127737, 3200, 2543, 55, 34, "Output",ExpressionUUID->"aeac95b3-ccc3-4da2-aab8-20bc5cc2d485"],
Cell[130283, 3257, 3965, 88, 59, "Output",ExpressionUUID->"30331b2e-d6a2-43ee-94d2-36ad2ff491f2"],
Cell[134251, 3347, 2754, 60, 34, "Output",ExpressionUUID->"42d05b92-089c-4027-9c34-247110d34a0c"],
Cell[137008, 3409, 4146, 93, 59, "Output",ExpressionUUID->"e44cb249-789f-49a4-92f9-4f4ad60cbbd5"],
Cell[141157, 3504, 2539, 55, 34, "Output",ExpressionUUID->"5fd79d4a-41e6-4619-9477-9c46e042e4b8"],
Cell[143699, 3561, 2541, 55, 34, "Output",ExpressionUUID->"56c6281d-7e7e-41e5-96a8-f600accf6270"]
}, Open  ]],
Cell[146255, 3619, 445, 10, 21, "Input",ExpressionUUID->"895504c7-4cf8-4618-be94-c6178199c42e"],
Cell[146703, 3631, 2189, 58, 90, "Input",ExpressionUUID->"04ce2c49-f6a2-4d93-b33d-11449ad6ed56"],
Cell[CellGroupData[{
Cell[148917, 3693, 20928, 530, 694, "Input",ExpressionUUID->"b99670be-b314-4a0f-8318-6f02c67d8b4d"],
Cell[169848, 4225, 278, 5, 17, "Print",ExpressionUUID->"b1fa168f-99e3-4a1b-83f1-1f8fa0032306"],
Cell[170129, 4232, 2251, 32, 23, "Output",ExpressionUUID->"d91a1715-5184-4870-a7bb-0c0946a5ba08"],
Cell[172383, 4266, 3696, 71, 30, "Output",ExpressionUUID->"6ec1c505-e044-4b88-9a53-43d551618254"],
Cell[176082, 4339, 271, 5, 17, "Print",ExpressionUUID->"3694cd20-dc8f-4a6f-bfc1-f121eaf7c405"],
Cell[176356, 4346, 3214, 59, 30, "Output",ExpressionUUID->"d120c166-6183-4896-8085-a752e3781d0a"],
Cell[179573, 4407, 286, 5, 17, "Print",ExpressionUUID->"a4131f0d-462d-415e-84bf-6acc84c1069b"],
Cell[179862, 4414, 2727, 45, 41, "Output",ExpressionUUID->"c319a0ee-24d2-4a9b-a7e3-1df6cf3dfdb1"],
Cell[182592, 4461, 2729, 45, 41, "Output",ExpressionUUID->"e55684ac-10f4-4aca-b084-9fc7d45c48fc"],
Cell[185324, 4508, 289, 5, 17, "Print",ExpressionUUID->"a37f39ee-7bfe-4f79-8243-1892c5f02a70"],
Cell[185616, 4515, 2499, 39, 25, "Output",ExpressionUUID->"d3d51a7a-6b36-4042-bd6a-71142030455e"],
Cell[188118, 4556, 2499, 39, 25, "Output",ExpressionUUID->"44f99741-75b4-4e15-91e3-e0a57627ba1d"],
Cell[190620, 4597, 313, 6, 17, "Print",ExpressionUUID->"e3816b3b-b8f5-46d6-a229-bbdc1440924b"],
Cell[190936, 4605, 2366, 35, 23, "Output",ExpressionUUID->"533480c9-49c2-476d-95ce-5978253ca775"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193339, 4645, 40460, 994, 1353, "Input",ExpressionUUID->"f0370612-ea64-4d69-82a1-aae7415a5108"],
Cell[233802, 5641, 798, 13, 17, "Print",ExpressionUUID->"1b5c0e3f-1014-48e7-96dd-d5ffc41e9a21"],
Cell[234603, 5656, 1136, 16, 23, "Output",ExpressionUUID->"c7d1927d-77b7-4b2a-a775-b78e491358c6"],
Cell[235742, 5674, 2778, 60, 30, "Output",ExpressionUUID->"b48dc54b-3396-4f80-ac22-0d2259e0605d"],
Cell[238523, 5736, 795, 13, 17, "Print",ExpressionUUID->"0dd433a5-694a-4513-88e0-7f368d118839"],
Cell[239321, 5751, 2298, 48, 30, "Output",ExpressionUUID->"0f968107-635f-450f-84b4-bc960a2a964e"],
Cell[241622, 5801, 804, 13, 17, "Print",ExpressionUUID->"6ce4220f-3cc6-4db8-ab2b-dcab28a88c18"],
Cell[242429, 5816, 1326, 24, 23, "Output",ExpressionUUID->"1885d3f7-ee29-420d-a406-d6c12f42f922"],
Cell[243758, 5842, 807, 13, 17, "Print",ExpressionUUID->"91d7ea65-0ed9-4e28-a1b8-f1c786c44972"],
Cell[244568, 5857, 1382, 23, 25, "Output",ExpressionUUID->"c11f6577-1f77-4b82-b00e-c5fe215b7cb4"],
Cell[245953, 5882, 831, 14, 17, "Print",ExpressionUUID->"2eb357f2-91e2-4ace-83fd-c8e4eb4b2ea3"],
Cell[246787, 5898, 1290, 19, 23, "Output",ExpressionUUID->"e43f46ef-5f91-468e-8ed7-f9a902f23164"],
Cell[248080, 5919, 796, 13, 17, "Print",ExpressionUUID->"8d75c39f-8631-4efe-80d7-c3a19c32de3a"],
Cell[248879, 5934, 2292, 48, 30, "Output",ExpressionUUID->"961c224a-78d8-44e1-9ee2-6f1c0a56ba7d"],
Cell[251174, 5984, 806, 13, 17, "Print",ExpressionUUID->"94a6f413-70c2-4def-8c04-f3ac8787c1b5"],
Cell[251983, 5999, 1329, 24, 23, "Output",ExpressionUUID->"2aef019c-4834-4bbd-8ad3-282a3537ce5d"],
Cell[253315, 6025, 805, 13, 17, "Print",ExpressionUUID->"14970663-6a80-4810-a867-cebaf88e28cb"],
Cell[254123, 6040, 1384, 23, 25, "Output",ExpressionUUID->"2d6fa348-9921-421f-ad34-10a9e7b557a2"],
Cell[255510, 6065, 831, 14, 17, "Print",ExpressionUUID->"6b8e89ec-e89a-432e-8ddd-95163327049f"],
Cell[256344, 6081, 1215, 19, 23, "Output",ExpressionUUID->"a808e834-2976-4002-bafe-4c824eb51a93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257596, 6105, 317968, 4867, 28153, "Input",ExpressionUUID->"ba0dd3c0-1937-4b1b-ae01-0546f14852e2"],
Cell[575567, 10974, 306, 5, 17, "Print",ExpressionUUID->"8eaa9e0a-4fd7-4281-98f9-00bbffbd8b5a"],
Cell[575876, 10981, 401, 7, 23, "Output",ExpressionUUID->"e91e33e9-715b-4da1-9167-2077b525611c"],
Cell[576280, 10990, 4546, 91, 33, "Output",ExpressionUUID->"8c5a734b-a7ad-43c5-a691-4f173014c069"],
Cell[580829, 11083, 314, 5, 17, "Print",ExpressionUUID->"9a6829ef-b3fd-4e96-8f76-377670d18886"],
Cell[581146, 11090, 552, 13, 23, "Output",ExpressionUUID->"363c0785-07d1-46ef-9b88-a38136a7e75b"],
Cell[581701, 11105, 554, 13, 23, "Output",ExpressionUUID->"3df58e04-b60d-4ff7-b284-f58369a20ade"],
Cell[582258, 11120, 315, 5, 17, "Print",ExpressionUUID->"08a8339c-e602-45cd-972d-c2e5fc2b95ef"],
Cell[582576, 11127, 648, 14, 25, "Output",ExpressionUUID->"d69082c9-27d0-49f0-84d9-0d1093db5c19"],
Cell[583227, 11143, 649, 14, 25, "Output",ExpressionUUID->"67695e7d-cce0-4e57-a761-ff53a3d0db0c"],
Cell[583879, 11159, 341, 6, 17, "Print",ExpressionUUID->"c4cc7d68-3d62-4a06-bb01-2ea2538acf1f"],
Cell[584223, 11167, 579, 12, 23, "Output",ExpressionUUID->"1c21670b-c315-4f32-8c23-0af63e743c0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[584839, 11184, 32494, 756, 1630, "Input",ExpressionUUID->"c6fd8ec7-cf04-4a5c-8a1f-90ae41e0bec0"],
Cell[617336, 11942, 279, 5, 23, "Output",ExpressionUUID->"22b0922a-8a5b-46ae-91ac-61699cef80c5"],
Cell[617618, 11949, 2278, 57, 30, "Output",ExpressionUUID->"70300193-15fd-41b5-a698-d88a6a5bef6f"],
Cell[619899, 12008, 320, 6, 17, "Print",ExpressionUUID->"a12a8a5d-12ad-4f3c-a635-64d863838ea8"],
Cell[620222, 12016, 1791, 45, 30, "Output",ExpressionUUID->"990a0bad-4e3f-4043-a648-b2c40feddad6"],
Cell[622016, 12063, 332, 6, 17, "Print",ExpressionUUID->"de4b94fe-3e52-4274-a627-6dfe54d76191"],
Cell[622351, 12071, 428, 11, 23, "Output",ExpressionUUID->"04e1fd36-0f51-49ec-9da0-fd2c316ba0b8"],
Cell[622782, 12084, 428, 11, 23, "Output",ExpressionUUID->"69b396b7-1a39-4d35-a3d3-b7db8faa3280"],
Cell[623213, 12097, 335, 6, 17, "Print",ExpressionUUID->"06ee5db8-73ff-4cd9-a068-5de5d064153b"],
Cell[623551, 12105, 525, 12, 25, "Output",ExpressionUUID->"4e1a8507-22ab-494a-89d8-88901e6de437"],
Cell[624079, 12119, 523, 12, 25, "Output",ExpressionUUID->"6c94e4b3-62e6-4343-8ec4-aed6a8504aa9"],
Cell[624605, 12133, 359, 7, 17, "Print",ExpressionUUID->"ec0638d0-c4a5-4745-a924-a9e420040545"],
Cell[624967, 12142, 473, 10, 23, "Output",ExpressionUUID->"55b25203-49f9-43b8-a787-f8b4b5c0db54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[625477, 12157, 46762, 1059, 1412, "Input",ExpressionUUID->"9a1cae54-55fb-4f0a-869f-7173737426e6"],
Cell[672242, 13218, 333, 6, 17, "Print",ExpressionUUID->"c10bc2b5-317c-45d5-b1e5-96965605c6c3"],
Cell[672578, 13226, 269, 5, 23, "Output",ExpressionUUID->"c1c3bcb8-d96a-480c-8174-d3e6e497c407"],
Cell[672850, 13233, 2279, 57, 30, "Output",ExpressionUUID->"439dee5f-6684-4aa9-8b46-bacfb633fffa"],
Cell[675132, 13292, 327, 6, 17, "Print",ExpressionUUID->"6d982da5-d0d5-4a54-8113-a45bce5d2021"],
Cell[675462, 13300, 1793, 45, 30, "Output",ExpressionUUID->"64e200e9-65c4-42a2-8bf6-051c0621e780"],
Cell[677258, 13347, 341, 6, 17, "Print",ExpressionUUID->"97091cc4-7da8-4b6a-9a72-f2cd70d8109d"],
Cell[677602, 13355, 422, 11, 23, "Output",ExpressionUUID->"420974b8-1d28-4c23-ae06-1e4d4ee6098c"],
Cell[678027, 13368, 420, 11, 23, "Output",ExpressionUUID->"0d10e01e-e109-4ed1-9c01-a22bc2e1cbcb"],
Cell[678450, 13381, 342, 6, 17, "Print",ExpressionUUID->"50f12726-1254-4520-842c-a8312dd56b31"],
Cell[678795, 13389, 517, 12, 25, "Output",ExpressionUUID->"e231acb6-66fd-40a8-b927-1502e2eb62dd"],
Cell[679315, 13403, 516, 12, 25, "Output",ExpressionUUID->"3de70c6e-9af2-4256-bd7e-ca625aaee649"],
Cell[679834, 13417, 364, 7, 17, "Print",ExpressionUUID->"e085481f-1fb1-4cec-b995-e94970017e1c"],
Cell[680201, 13426, 481, 10, 23, "Output",ExpressionUUID->"39fcc876-f260-408b-9ac3-b8bcc32d0389"]
}, Open  ]],
Cell[CellGroupData[{
Cell[680719, 13441, 25549, 587, 1313, "Input",ExpressionUUID->"99659030-6eaa-4aad-a130-cba854ca58d2"],
Cell[706271, 14030, 304, 5, 17, "Print",ExpressionUUID->"9ee24c7a-d33e-4cad-a164-351c5f78c33c"],
Cell[706578, 14037, 252, 4, 23, "Output",ExpressionUUID->"dce773dc-e7e4-4c9a-a98e-085473b9fc8d"],
Cell[706833, 14043, 1432, 37, 30, "Output",ExpressionUUID->"0cf043be-216a-437c-af7c-1fd5e3a1d812"],
Cell[708268, 14082, 300, 5, 17, "Print",ExpressionUUID->"b7f16be8-c9ed-4207-bed6-5f15683ab02a"],
Cell[708571, 14089, 942, 25, 30, "Output",ExpressionUUID->"8833b68f-d6e8-4ca3-b643-4ed6cf391b3a"],
Cell[709516, 14116, 314, 5, 17, "Print",ExpressionUUID->"62b2f55c-c516-4173-932b-199ef632717f"],
Cell[709833, 14123, 403, 10, 23, "Output",ExpressionUUID->"66383c5a-b6c2-4b69-8a15-54a7991ffe36"],
Cell[710239, 14135, 403, 10, 23, "Output",ExpressionUUID->"cefd9c75-0885-45ea-83ac-78b3ce2c3fe0"],
Cell[710645, 14147, 315, 5, 17, "Print",ExpressionUUID->"54f86126-259f-4dce-8900-fec699cd41e9"],
Cell[710963, 14154, 497, 11, 25, "Output",ExpressionUUID->"9d892537-8206-4453-88ce-3753dd25ed34"],
Cell[711463, 14167, 496, 11, 25, "Output",ExpressionUUID->"fc9b0b92-d3bd-464b-bf5d-b350e7f0cb15"],
Cell[711962, 14180, 337, 6, 17, "Print",ExpressionUUID->"f5604cbf-edbc-4084-ba41-06ba8bd23ccd"],
Cell[712302, 14188, 483, 9, 23, "Output",ExpressionUUID->"6a8beffc-b2b9-4678-b1d0-17fdc7589581"]
}, Open  ]],
Cell[712800, 14200, 299, 9, 4, "Text",ExpressionUUID->"a03fa6aa-8a2d-4e0c-83a1-7d672ee7b35e"],
Cell[713102, 14211, 299, 9, 4, "Text",ExpressionUUID->"3c433594-8aab-437e-99ad-4e0cfe3a0be3"],
Cell[713404, 14222, 299, 9, 4, "Text",ExpressionUUID->"be357bd4-0919-4f4f-b729-d1d0d240065f"],
Cell[713706, 14233, 299, 9, 4, "Text",ExpressionUUID->"eadfbbc1-03b2-4e1d-83bb-e45aa0db6119"],
Cell[714008, 14244, 299, 9, 4, "Text",ExpressionUUID->"2c681dad-16d8-4d2a-83d6-e72ce333101b"],
Cell[714310, 14255, 299, 9, 4, "Text",ExpressionUUID->"ff1c1178-f11d-4028-ba22-d1084bb3b981"]
}
]
*)


